Integrating Information About Entities Progressively

Users often have to integrate information about entities from multiple data sources. This task is challenging as each data source may represent information about the same entity in a distinct form, e.g., each data source may use a different name for the same person. Currently, data from different representations are translated into a unified one via lengthy and costly expert attention and tuning. Such methods cannot scale to the rapidly increasing number and variety of available data sources. We demonstrate ProgMap, a entity-matching framework in which data sources learn to collaborate and integrate information about entities on-demand and with minimal expert intervention. The data sources leverage user feedback to improve the accuracy of their collaboration and results. ProgMap also has techniques to reduce the amount of required user feedback to achieve effective matchings.

==> demo_mockup/js/bootstrap.bundle.js <==
/*!
  * Bootstrap v4.2.1 (https://getbootstrap.com/)
  * Copyright 2011-2018 The Bootstrap Authors (https://github.com/twbs/bootstrap/graphs/contributors)
  * Licensed under MIT (https://github.com/twbs/bootstrap/blob/master/LICENSE)
  */
(function (global, factory) {
  typeof exports === 'object' && typeof module !== 'undefined' ? factory(exports, require('jquery')) :
  typeof define === 'function' && define.amd ? define(['exports', 'jquery'], factory) :
  (factory((global.bootstrap = {}),global.jQuery));
}(this, (function (exports,$) { 'use strict';

  $ = $ && $.hasOwnProperty('default') ? $['default'] : $;

  function _defineProperties(target, props) {
    for (var i = 0; i < props.length; i++) {
      var descriptor = props[i];
      descriptor.enumerable = descriptor.enumerable || false;
      descriptor.configurable = true;
      if ("value" in descriptor) descriptor.writable = true;
      Object.defineProperty(target, descriptor.key, descriptor);
    }
  }

  function _createClass(Constructor, protoProps, staticProps) {
    if (protoProps) _defineProperties(Constructor.prototype, protoProps);
    if (staticProps) _defineProperties(Constructor, staticProps);
    return Constructor;
  }

  function _defineProperty(obj, key, value) {
    if (key in obj) {
      Object.defineProperty(obj, key, {
        value: value,
        enumerable: true,
        configurable: true,
        writable: true
      });
    } else {
      obj[key] = value;
    }

    return obj;
  }

  function _objectSpread(target) {
    for (var i = 1; i < arguments.length; i++) {
      var source = arguments[i] != null ? arguments[i] : {};
      var ownKeys = Object.keys(source);

      if (typeof Object.getOwnPropertySymbols === 'function') {
        ownKeys = ownKeys.concat(Object.getOwnPropertySymbols(source).filter(function (sym) {
          return Object.getOwnPropertyDescriptor(source, sym).enumerable;
        }));
      }

      ownKeys.forEach(function (key) {
        _defineProperty(target, key, source[key]);
      });
    }

    return target;
  }

  function _inheritsLoose(subClass, superClass) {
    subClass.prototype = Object.create(superClass.prototype);
    subClass.prototype.constructor = subClass;
    subClass.__proto__ = superClass;
  }

  /**
   * --------------------------------------------------------------------------
   * Bootstrap (v4.2.1): util.js
   * Licensed under MIT (https://github.com/twbs/bootstrap/blob/master/LICENSE)
   * --------------------------------------------------------------------------
   */
  /**
   * ------------------------------------------------------------------------
   * Private TransitionEnd Helpers
   * ------------------------------------------------------------------------
   */

  var TRANSITION_END = 'transitionend';
  var MAX_UID = 1000000;
  var MILLISECONDS_MULTIPLIER = 1000; // Shoutout AngusCroll (https://goo.gl/pxwQGp)

  function toType(obj) {
    return {}.toString.call(obj).match(/\s([a-z]+)/i)[1].toLowerCase();
  }

  function getSpecialTransitionEndEvent() {
    return {
      bindType: TRANSITION_END,
      delegateType: TRANSITION_END,
      handle: function handle(event) {
        if ($(event.target).is(this)) {
          return event.handleObj.handler.apply(this, arguments); // eslint-disable-line prefer-rest-params
        }

        return undefined; // eslint-disable-line no-undefined
      }
    };
  }

  function transitionEndEmulator(duration) {
    var _this = this;

    var called = false;
    $(this).one(Util.TRANSITION_END, function () {
      called = true;
    });
    setTimeout(function () {
      if (!called) {
        Util.triggerTransitionEnd(_this);
      }
    }, duration);
    return this;
  }

  function setTransitionEndSupport() {
    $.fn.emulateTransitionEnd = transitionEndEmulator;
    $.event.special[Util.TRANSITION_END] = getSpecialTransitionEndEvent();
  }
  /**
   * --------------------------------------------------------------------------
   * Public Util Api
   * --------------------------------------------------------------------------
   */


  var Util = {
    TRANSITION_END: 'bsTransitionEnd',
    getUID: function getUID(prefix) {
      do {
        // eslint-disable-next-line no-bitwise
        prefix += ~~(Math.random() * MAX_UID); // "~~" acts like a faster Math.floor() here
      } while (document.getElementById(prefix));

      return prefix;
    },
    getSelectorFromElement: function getSelectorFromElement(element) {
      var selector = element.getAttribute('data-target');

      if (!selector || selector === '#') {
        var hrefAttr = element.getAttribute('href');
        selector = hrefAttr && hrefAttr !== '#' ? hrefAttr.trim() : '';
      }

      return selector && document.querySelector(selector) ? selector : null;
    },
    getTransitionDurationFromElement: function getTransitionDurationFromElement(element) {
      if (!element) {
        return 0;
      } // Get transition-duration of the element


      var transitionDuration = $(element).css('transition-duration');
      var transitionDelay = $(element).css('transition-delay');
      var floatTransitionDuration = parseFloat(transitionDuration);
      var floatTransitionDelay = parseFloat(transitionDelay); // Return 0 if element or transition duration is not found

      if (!floatTransitionDuration && !floatTransitionDelay) {
        return 0;
      } // If multiple durations are defined, take the first


      transitionDuration = transitionDuration.split(',')[0];
      transitionDelay = transitionDelay.split(',')[0];
      return (parseFloat(transitionDuration) + parseFloat(transitionDelay)) * MILLISECONDS_MULTIPLIER;
    },
    reflow: function reflow(element) {
      return element.offsetHeight;
    },
    triggerTransitionEnd: function triggerTransitionEnd(element) {
      $(element).trigger(TRANSITION_END);
    },
    // TODO: Remove in v5
    supportsTransitionEnd: function supportsTransitionEnd() {
      return Boolean(TRANSITION_END);
    },
    isElement: function isElement(obj) {
      return (obj[0] || obj).nodeType;
    },
    typeCheckConfig: function typeCheckConfig(componentName, config, configTypes) {
      for (var property in configTypes) {
        if (Object.prototype.hasOwnProperty.call(configTypes, property)) {
          var expectedTypes = configTypes[property];
          var value = config[property];
          var valueType = value && Util.isElement(value) ? 'element' : toType(value);

          if (!new RegExp(expectedTypes).test(valueType)) {
            throw new Error(componentName.toUpperCase() + ": " + ("Option \"" + property + "\" provided type \"" + valueType + "\" ") + ("but expected type \"" + expectedTypes + "\"."));
          }
        }
      }
    },
    findShadowRoot: function findShadowRoot(element) {
      if (!document.documentElement.attachShadow) {
        return null;
      } // Can find the shadow root otherwise it'll return the document


      if (typeof element.getRootNode === 'function') {
        var root = element.getRootNode();
        return root instanceof ShadowRoot ? root : null;
      }

      if (element instanceof ShadowRoot) {
        return element;
      } // when we don't find a shadow root


      if (!element.parentNode) {
        return null;
      }

      return Util.findShadowRoot(element.parentNode);
    }
  };
  setTransitionEndSupport();

  /**
   * ------------------------------------------------------------------------
   * Constants
   * ------------------------------------------------------------------------
   */

  var NAME = 'alert';
  var VERSION = '4.2.1';
  var DATA_KEY = 'bs.alert';
  var EVENT_KEY = "." + DATA_KEY;
  var DATA_API_KEY = '.data-api';
  var JQUERY_NO_CONFLICT = $.fn[NAME];
  var Selector = {
    DISMISS: '[data-dismiss="alert"]'
  };
  var Event = {
    CLOSE: "close" + EVENT_KEY,
    CLOSED: "closed" + EVENT_KEY,
    CLICK_DATA_API: "click" + EVENT_KEY + DATA_API_KEY
  };
  var ClassName = {
    ALERT: 'alert',
    FADE: 'fade',
    SHOW: 'show'
    /**
     * ------------------------------------------------------------------------
     * Class Definition
     * ------------------------------------------------------------------------
     */

  };

  var Alert =
  /*#__PURE__*/
  function () {
    function Alert(element) {
      this._element = element;
    } // Getters


    var _proto = Alert.prototype;

    // Public
    _proto.close = function close(element) {
      var rootElement = this._element;

      if (element) {
        rootElement = this._getRootElement(element);
      }

      var customEvent = this._triggerCloseEvent(rootElement);

      if (customEvent.isDefaultPrevented()) {
        return;
      }

      this._removeElement(rootElement);
    };

    _proto.dispose = function dispose() {
      $.removeData(this._element, DATA_KEY);
      this._element = null;
    }; // Private


    _proto._getRootElement = function _getRootElement(element) {
      var selector = Util.getSelectorFromElement(element);
      var parent = false;

      if (selector) {
        parent = document.querySelector(selector);
      }

      if (!parent) {
        parent = $(element).closest("." + ClassName.ALERT)[0];
      }

      return parent;
    };

    _proto._triggerCloseEvent = function _triggerCloseEvent(element) {
      var closeEvent = $.Event(Event.CLOSE);
      $(element).trigger(closeEvent);
      return closeEvent;
    };

    _proto._removeElement = function _removeElement(element) {
      var _this = this;

      $(element).removeClass(ClassName.SHOW);

      if (!$(element).hasClass(ClassName.FADE)) {
        this._destroyElement(element);

        return;
      }

      var transitionDuration = Util.getTransitionDurationFromElement(element);
      $(element).one(Util.TRANSITION_END, function (event) {
        return _this._destroyElement(element, event);
      }).emulateTransitionEnd(transitionDuration);
    };

    _proto._destroyElement = function _destroyElement(element) {
      $(element).detach().trigger(Event.CLOSED).remove();
    }; // Static


    Alert._jQueryInterface = function _jQueryInterface(config) {
      return this.each(function () {
        var $element = $(this);
        var data = $element.data(DATA_KEY);

        if (!data) {
          data = new Alert(this);
          $element.data(DATA_KEY, data);
        }

        if (config === 'close') {
          data[config](this);
        }
      });
    };

    Alert._handleDismiss = function _handleDismiss(alertInstance) {
      return function (event) {
        if (event) {
          event.preventDefault();
        }

        alertInstance.close(this);
      };
    };

    _createClass(Alert, null, [{
      key: "VERSION",
      get: function get() {
        return VERSION;
      }
    }]);

    return Alert;
  }();
  /**
   * ------------------------------------------------------------------------
   * Data Api implementation
   * ------------------------------------------------------------------------
   */


  $(document).on(Event.CLICK_DATA_API, Selector.DISMISS, Alert._handleDismiss(new Alert()));
  /**
   * ------------------------------------------------------------------------
   * jQuery
   * ------------------------------------------------------------------------
   */

  $.fn[NAME] = Alert._jQueryInterface;
  $.fn[NAME].Constructor = Alert;

  $.fn[NAME].noConflict = function () {
    $.fn[NAME] = JQUERY_NO_CONFLICT;
    return Alert._jQueryInterface;
  };

  /**
   * ------------------------------------------------------------------------
   * Constants
   * ------------------------------------------------------------------------
   */

  var NAME$1 = 'button';
  var VERSION$1 = '4.2.1';
  var DATA_KEY$1 = 'bs.button';
  var EVENT_KEY$1 = "." + DATA_KEY$1;
  var DATA_API_KEY$1 = '.data-api';
  var JQUERY_NO_CONFLICT$1 = $.fn[NAME$1];
  var ClassName$1 = {
    ACTIVE: 'active',
    BUTTON: 'btn',
    FOCUS: 'focus'
  };
  var Selector$1 = {
    DATA_TOGGLE_CARROT: '[data-toggle^="button"]',
    DATA_TOGGLE: '[data-toggle="buttons"]',
    INPUT: 'input:not([type="hidden"])',
    ACTIVE: '.active',
    BUTTON: '.btn'
  };
  var Event$1 = {
    CLICK_DATA_API: "click" + EVENT_KEY$1 + DATA_API_KEY$1,
    FOCUS_BLUR_DATA_API: "focus" + EVENT_KEY$1 + DATA_API_KEY$1 + " " + ("blur" + EVENT_KEY$1 + DATA_API_KEY$1)
    /**
     * ------------------------------------------------------------------------
     * Class Definition
     * ------------------------------------------------------------------------
     */

  };

  var Button =
  /*#__PURE__*/
  function () {
    function Button(element) {
      this._element = element;
    } // Getters


    var _proto = Button.prototype;

    // Public
    _proto.toggle = function toggle() {
      var triggerChangeEvent = true;
      var addAriaPressed = true;
      var rootElement = $(this._element).closest(Selector$1.DATA_TOGGLE)[0];

      if (rootElement) {
        var input = this._element.querySelector(Selector$1.INPUT);

        if (input) {
          if (input.type === 'radio') {
            if (input.checked && this._element.classList.contains(ClassName$1.ACTIVE)) {
              triggerChangeEvent = false;
            } else {
              var activeElement = rootElement.querySelector(Selector$1.ACTIVE);

              if (activeElement) {
                $(activeElement).removeClass(ClassName$1.ACTIVE);
              }
            }
          }

          if (triggerChangeEvent) {
            if (input.hasAttribute('disabled') || rootElement.hasAttribute('disabled') || input.classList.contains('disabled') || rootElement.classList.contains('disabled')) {
              return;
            }

            input.checked = !this._element.classList.contains(ClassName$1.ACTIVE);
            $(input).trigger('change');
          }

          input.focus();
          addAriaPressed = false;
        }
      }

      if (addAriaPressed) {
        this._element.setAttribute('aria-pressed', !this._element.classList.contains(ClassName$1.ACTIVE));
      }

      if (triggerChangeEvent) {
        $(this._element).toggleClass(ClassName$1.ACTIVE);
      }
    };

    _proto.dispose = function dispose() {
      $.removeData(this._element, DATA_KEY$1);
      this._element = null;
    }; // Static


    Button._jQueryInterface = function _jQueryInterface(config) {
      return this.each(function () {
        var data = $(this).data(DATA_KEY$1);

        if (!data) {
          data = new Button(this);
          $(this).data(DATA_KEY$1, data);
        }

        if (config === 'toggle') {
          data[config]();
        }
      });
    };

    _createClass(Button, null, [{
      key: "VERSION",
      get: function get() {
        return VERSION$1;
      }
    }]);

    return Button;
  }();
  /**
   * ------------------------------------------------------------------------
   * Data Api implementation
   * ------------------------------------------------------------------------
   */


  $(document).on(Event$1.CLICK_DATA_API, Selector$1.DATA_TOGGLE_CARROT, function (event) {
    event.preventDefault();
    var button = event.target;

    if (!$(button).hasClass(ClassName$1.BUTTON)) {
      button = $(button).closest(Selector$1.BUTTON);
    }

    Button._jQueryInterface.call($(button), 'toggle');
  }).on(Event$1.FOCUS_BLUR_DATA_API, Selector$1.DATA_TOGGLE_CARROT, function (event) {
    var button = $(event.target).closest(Selector$1.BUTTON)[0];
    $(button).toggleClass(ClassName$1.FOCUS, /^focus(in)?$/.test(event.type));
  });
  /**
   * ------------------------------------------------------------------------
   * jQuery
   * ------------------------------------------------------------------------
   */

  $.fn[NAME$1] = Button._jQueryInterface;
  $.fn[NAME$1].Constructor = Button;

  $.fn[NAME$1].noConflict = function () {
    $.fn[NAME$1] = JQUERY_NO_CONFLICT$1;
    return Button._jQueryInterface;
  };

  /**
   * ------------------------------------------------------------------------
   * Constants
   * ------------------------------------------------------------------------
   */

  var NAME$2 = 'carousel';
  var VERSION$2 = '4.2.1';
  var DATA_KEY$2 = 'bs.carousel';
  var EVENT_KEY$2 = "." + DATA_KEY$2;
  var DATA_API_KEY$2 = '.data-api';
  var JQUERY_NO_CONFLICT$2 = $.fn[NAME$2];
  var ARROW_LEFT_KEYCODE = 37; // KeyboardEvent.which value for left arrow key

  var ARROW_RIGHT_KEYCODE = 39; // KeyboardEvent.which value for right arrow key

  var TOUCHEVENT_COMPAT_WAIT = 500; // Time for mouse compat events to fire after touch

  var SWIPE_THRESHOLD = 40;
  var Default = {
    interval: 5000,
    keyboard: true,
    slide: false,
    pause: 'hover',
    wrap: true,
    touch: true
  };
  var DefaultType = {
    interval: '(number|boolean)',
    keyboard: 'boolean',
    slide: '(boolean|string)',
    pause: '(string|boolean)',
    wrap: 'boolean',
    touch: 'boolean'
  };
  var Direction = {
    NEXT: 'next',
    PREV: 'prev',
    LEFT: 'left',
    RIGHT: 'right'
  };
  var Event$2 = {
    SLIDE: "slide" + EVENT_KEY$2,
    SLID: "slid" + EVENT_KEY$2,
    KEYDOWN: "keydown" + EVENT_KEY$2,
    MOUSEENTER: "mouseenter" + EVENT_KEY$2,
    MOUSELEAVE: "mouseleave" + EVENT_KEY$2,
    TOUCHSTART: "touchstart" + EVENT_KEY$2,
    TOUCHMOVE: "touchmove" + EVENT_KEY$2,
    TOUCHEND: "touchend" + EVENT_KEY$2,
    POINTERDOWN: "pointerdown" + EVENT_KEY$2,
    POINTERUP: "pointerup" + EVENT_KEY$2,
    DRAG_START: "dragstart" + EVENT_KEY$2,
    LOAD_DATA_API: "load" + EVENT_KEY$2 + DATA_API_KEY$2,
    CLICK_DATA_API: "click" + EVENT_KEY$2 + DATA_API_KEY$2
  };
  var ClassName$2 = {
    CAROUSEL: 'carousel',
    ACTIVE: 'active',
    SLIDE: 'slide',
    RIGHT: 'carousel-item-right',
    LEFT: 'carousel-item-left',
    NEXT: 'carousel-item-next',
    PREV: 'carousel-item-prev',
    ITEM: 'carousel-item',
    POINTER_EVENT: 'pointer-event'
  };
  var Selector$2 = {
    ACTIVE: '.active',
    ACTIVE_ITEM: '.active.carousel-item',
    ITEM: '.carousel-item',
    ITEM_IMG: '.carousel-item img',
    NEXT_PREV: '.carousel-item-next, .carousel-item-prev',
    INDICATORS: '.carousel-indicators',
    DATA_SLIDE: '[data-slide], [data-slide-to]',
    DATA_RIDE: '[data-ride="carousel"]'
  };
  var PointerType = {
    TOUCH: 'touch',
    PEN: 'pen'
    /**
     * ------------------------------------------------------------------------
     * Class Definition
     * ------------------------------------------------------------------------
     */

  };

  var Carousel =
  /*#__PURE__*/
  function () {
    function Carousel(element, config) {
      this._items = null;
      this._interval = null;
      this._activeElement = null;
      this._isPaused = false;
      this._isSliding = false;
      this.touchTimeout = null;
      this.touchStartX = 0;
      this.touchDeltaX = 0;
      this._config = this._getConfig(config);
      this._element = element;
      this._indicatorsElement = this._element.querySelector(Selector$2.INDICATORS);
      this._touchSupported = 'ontouchstart' in document.documentElement || navigator.maxTouchPoints > 0;
      this._pointerEvent = Boolean(window.PointerEvent || window.MSPointerEvent);

      this._addEventListeners();
    } // Getters


    var _proto = Carousel.prototype;

    // Public
    _proto.next = function next() {
      if (!this._isSliding) {
        this._slide(Direction.NEXT);
      }
    };

    _proto.nextWhenVisible = function nextWhenVisible() {
      // Don't call next when the page isn't visible
      // or the carousel or its parent isn't visible
      if (!document.hidden && $(this._element).is(':visible') && $(this._element).css('visibility') !== 'hidden') {
        this.next();
      }
    };

    _proto.prev = function prev() {
      if (!this._isSliding) {
        this._slide(Direction.PREV);
      }
    };

    _proto.pause = function pause(event) {
      if (!event) {
        this._isPaused = true;
      }

      if (this._element.querySelector(Selector$2.NEXT_PREV)) {
        Util.triggerTransitionEnd(this._element);
        this.cycle(true);
      }

      clearInterval(this._interval);
      this._interval = null;
    };

    _proto.cycle = function cycle(event) {
      if (!event) {
        this._isPaused = false;
      }

      if (this._interval) {
        clearInterval(this._interval);
        this._interval = null;
      }

      if (this._config.interval && !this._isPaused) {
        this._interval = setInterval((document.visibilityState ? this.nextWhenVisible : this.next).bind(this), this._config.interval);
      }
    };

    _proto.to = function to(index) {
      var _this = this;

      this._activeElement = this._element.querySelector(Selector$2.ACTIVE_ITEM);

      var activeIndex = this._getItemIndex(this._activeElement);

      if (index > this._items.length - 1 || index < 0) {
        return;
      }

      if (this._isSliding) {
        $(this._element).one(Event$2.SLID, function () {
          return _this.to(index);
        });
        return;
      }

      if (activeIndex === index) {
        this.pause();
        this.cycle();
        return;
      }

      var direction = index > activeIndex ? Direction.NEXT : Direction.PREV;

      this._slide(direction, this._items[index]);
    };

    _proto.dispose = function dispose() {
      $(this._element).off(EVENT_KEY$2);
      $.removeData(this._element, DATA_KEY$2);
      this._items = null;
      this._config = null;
      this._element = null;
      this._interval = null;
      this._isPaused = null;
      this._isSliding = null;
      this._activeElement = null;
      this._indicatorsElement = null;
    }; // Private


    _proto._getConfig = function _getConfig(config) {
      config = _objectSpread({}, Default, config);
      Util.typeCheckConfig(NAME$2, config, DefaultType);
      return config;
    };

    _proto._handleSwipe = function _handleSwipe() {
      var absDeltax = Math.abs(this.touchDeltaX);

      if (absDeltax <= SWIPE_THRESHOLD) {
        return;
      }

      var direction = absDeltax / this.touchDeltaX; // swipe left

      if (direction > 0) {
        this.prev();
      } // swipe right


      if (direction < 0) {
        this.next();
      }
    };

    _proto._addEventListeners = function _addEventListeners() {
      var _this2 = this;

      if (this._config.keyboard) {
        $(this._element).on(Event$2.KEYDOWN, function (event) {
          return _this2._keydown(event);
        });
      }

      if (this._config.pause === 'hover') {
        $(this._element).on(Event$2.MOUSEENTER, function (event) {
          return _this2.pause(event);
        }).on(Event$2.MOUSELEAVE, function (event) {
          return _this2.cycle(event);
        });
      }

      this._addTouchEventListeners();
    };

    _proto._addTouchEventListeners = function _addTouchEventListeners() {
      var _this3 = this;

      if (!this._touchSupported) {
        return;
      }

      var start = function start(event) {
        if (_this3._pointerEvent && PointerType[event.originalEvent.pointerType.toUpperCase()]) {
          _this3.touchStartX = event.originalEvent.clientX;
        } else if (!_this3._pointerEvent) {
          _this3.touchStartX = event.originalEvent.touches[0].clientX;
        }
      };

      var move = function move(event) {
        // ensure swiping with one touch and not pinching
        if (event.originalEvent.touches && event.originalEvent.touches.length > 1) {
          _this3.touchDeltaX = 0;
        } else {
          _this3.touchDeltaX = event.originalEvent.touches[0].clientX - _this3.touchStartX;
        }
      };

      var end = function end(event) {
        if (_this3._pointerEvent && PointerType[event.originalEvent.pointerType.toUpperCase()]) {
          _this3.touchDeltaX = event.originalEvent.clientX - _this3.touchStartX;
        }

        _this3._handleSwipe();

        if (_this3._config.pause === 'hover') {
          // If it's a touch-enabled device, mouseenter/leave are fired as
          // part of the mouse compatibility events on first tap - the carousel
          // would stop cycling until user tapped out of it;
          // here, we listen for touchend, explicitly pause the carousel
          // (as if it's the second time we tap on it, mouseenter compat event
          // is NOT fired) and after a timeout (to allow for mouse compatibility
          // events to fire) we explicitly restart cycling
          _this3.pause();

          if (_this3.touchTimeout) {
            clearTimeout(_this3.touchTimeout);
          }

          _this3.touchTimeout = setTimeout(function (event) {
            return _this3.cycle(event);
          }, TOUCHEVENT_COMPAT_WAIT + _this3._config.interval);
        }
      };

      $(this._element.querySelectorAll(Selector$2.ITEM_IMG)).on(Event$2.DRAG_START, function (e) {
        return e.preventDefault();
      });

      if (this._pointerEvent) {
        $(this._element).on(Event$2.POINTERDOWN, function (event) {
          return start(event);
        });
        $(this._element).on(Event$2.POINTERUP, function (event) {
          return end(event);
        });

        this._element.classList.add(ClassName$2.POINTER_EVENT);
      } else {
        $(this._element).on(Event$2.TOUCHSTART, function (event) {
          return start(event);
        });
        $(this._element).on(Event$2.TOUCHMOVE, function (event) {
          return move(event);
        });
        $(this._element).on(Event$2.TOUCHEND, function (event) {
          return end(event);
        });
      }
    };

    _proto._keydown = function _keydown(event) {
      if (/input|textarea/i.test(event.target.tagName)) {
        return;
      }

      switch (event.which) {
        case ARROW_LEFT_KEYCODE:
          event.preventDefault();
          this.prev();
          break;

        case ARROW_RIGHT_KEYCODE:
          event.preventDefault();
          this.next();
          break;

        default:
      }
    };

    _proto._getItemIndex = function _getItemIndex(element) {
      this._items = element && element.parentNode ? [].slice.call(element.parentNode.querySelectorAll(Selector$2.ITEM)) : [];
      return this._items.indexOf(element);
    };

    _proto._getItemByDirection = function _getItemByDirection(direction, activeElement) {
      var isNextDirection = direction === Direction.NEXT;
      var isPrevDirection = direction === Direction.PREV;

      var activeIndex = this._getItemIndex(activeElement);

      var lastItemIndex = this._items.length - 1;
      var isGoingToWrap = isPrevDirection && activeIndex === 0 || isNextDirection && activeIndex === lastItemIndex;

      if (isGoingToWrap && !this._config.wrap) {
        return activeElement;
      }

      var delta = direction === Direction.PREV ? -1 : 1;
      var itemIndex = (activeIndex + delta) % this._items.length;
      return itemIndex === -1 ? this._items[this._items.length - 1] : this._items[itemIndex];
    };

    _proto._triggerSlideEvent = function _triggerSlideEvent(relatedTarget, eventDirectionName) {
      var targetIndex = this._getItemIndex(relatedTarget);

      var fromIndex = this._getItemIndex(this._element.querySelector(Selector$2.ACTIVE_ITEM));

      var slideEvent = $.Event(Event$2.SLIDE, {
        relatedTarget: relatedTarget,
        direction: eventDirectionName,
        from: fromIndex,
        to: targetIndex
      });
      $(this._element).trigger(slideEvent);
      return slideEvent;
    };

    _proto._setActiveIndicatorElement = function _setActiveIndicatorElement(element) {
      if (this._indicatorsElement) {
        var indicators = [].slice.call(this._indicatorsElement.querySelectorAll(Selector$2.ACTIVE));
        $(indicators).removeClass(ClassName$2.ACTIVE);

        var nextIndicator = this._indicatorsElement.children[this._getItemIndex(element)];

        if (nextIndicator) {
          $(nextIndicator).addClass(ClassName$2.ACTIVE);
        }
      }
    };

    _proto._slide = function _slide(direction, element) {
      var _this4 = this;

      var activeElement = this._element.querySelector(Selector$2.ACTIVE_ITEM);

      var activeElementIndex = this._getItemIndex(activeElement);

      var nextElement = element || activeElement && this._getItemByDirection(direction, activeElement);

      var nextElementIndex = this._getItemIndex(nextElement);

      var isCycling = Boolean(this._interval);
      var directionalClassName;
      var orderClassName;
      var eventDirectionName;

      if (direction === Direction.NEXT) {
        directionalClassName = ClassName$2.LEFT;
        orderClassName = ClassName$2.NEXT;
        eventDirectionName = Direction.LEFT;
      } else {
        directionalClassName = ClassName$2.RIGHT;
        orderClassName = ClassName$2.PREV;
        eventDirectionName = Direction.RIGHT;
      }

      if (nextElement && $(nextElement).hasClass(ClassName$2.ACTIVE)) {
        this._isSliding = false;
        return;
      }

      var slideEvent = this._triggerSlideEvent(nextElement, eventDirectionName);

      if (slideEvent.isDefaultPrevented()) {
        return;
      }

      if (!activeElement || !nextElement) {
        // Some weirdness is happening, so we bail
        return;
      }

      this._isSliding = true;

      if (isCycling) {
        this.pause();
      }

      this._setActiveIndicatorElement(nextElement);

      var slidEvent = $.Event(Event$2.SLID, {
        relatedTarget: nextElement,
        direction: eventDirectionName,
        from: activeElementIndex,
        to: nextElementIndex
      });

      if ($(this._element).hasClass(ClassName$2.SLIDE)) {
        $(nextElement).addClass(orderClassName);
        Util.reflow(nextElement);
        $(activeElement).addClass(directionalClassName);
        $(nextElement).addClass(directionalClassName);
        var nextElementInterval = parseInt(nextElement.getAttribute('data-interval'), 10);

        if (nextElementInterval) {
          this._config.defaultInterval = this._config.defaultInterval || this._config.interval;
          this._config.interval = nextElementInterval;
        } else {
          this._config.interval = this._config.defaultInterval || this._config.interval;
        }

        var transitionDuration = Util.getTransitionDurationFromElement(activeElement);
        $(activeElement).one(Util.TRANSITION_END, function () {
          $(nextElement).removeClass(directionalClassName + " " + orderClassName).addClass(ClassName$2.ACTIVE);
          $(activeElement).removeClass(ClassName$2.ACTIVE + " " + orderClassName + " " + directionalClassName);
          _this4._isSliding = false;
          setTimeout(function () {
            return $(_this4._element).trigger(slidEvent);
          }, 0);
        }).emulateTransitionEnd(transitionDuration);
      } else {
        $(activeElement).removeClass(ClassName$2.ACTIVE);
        $(nextElement).addClass(ClassName$2.ACTIVE);
        this._isSliding = false;
        $(this._element).trigger(slidEvent);
      }

      if (isCycling) {
        this.cycle();
      }
    }; // Static


    Carousel._jQueryInterface = function _jQueryInterface(config) {
      return this.each(function () {
        var data = $(this).data(DATA_KEY$2);

        var _config = _objectSpread({}, Default, $(this).data());

        if (typeof config === 'object') {
          _config = _objectSpread({}, _config, config);
        }

        var action = typeof config === 'string' ? config : _config.slide;

        if (!data) {
          data = new Carousel(this, _config);
          $(this).data(DATA_KEY$2, data);
        }

        if (typeof config === 'number') {
          data.to(config);
        } else if (typeof action === 'string') {
          if (typeof data[action] === 'undefined') {
            throw new TypeError("No method named \"" + action + "\"");
          }

          data[action]();
        } else if (_config.interval) {
          data.pause();
          data.cycle();
        }
      });
    };

    Carousel._dataApiClickHandler = function _dataApiClickHandler(event) {
      var selector = Util.getSelectorFromElement(this);

      if (!selector) {
        return;
      }

      var target = $(selector)[0];

      if (!target || !$(target).hasClass(ClassName$2.CAROUSEL)) {
        return;
      }

      var config = _objectSpread({}, $(target).data(), $(this).data());

      var slideIndex = this.getAttribute('data-slide-to');

      if (slideIndex) {
        config.interval = false;
      }

      Carousel._jQueryInterface.call($(target), config);

      if (slideIndex) {
        $(target).data(DATA_KEY$2).to(slideIndex);
      }

      event.preventDefault();
    };

    _createClass(Carousel, null, [{
      key: "VERSION",
      get: function get() {
        return VERSION$2;
      }
    }, {
      key: "Default",
      get: function get() {
        return Default;
      }
    }]);

    return Carousel;
  }();
  /**
   * ------------------------------------------------------------------------
   * Data Api implementation
   * ------------------------------------------------------------------------
   */


  $(document).on(Event$2.CLICK_DATA_API, Selector$2.DATA_SLIDE, Carousel._dataApiClickHandler);
  $(window).on(Event$2.LOAD_DATA_API, function () {
    var carousels = [].slice.call(document.querySelectorAll(Selector$2.DATA_RIDE));

    for (var i = 0, len = carousels.length; i < len; i++) {
      var $carousel = $(carousels[i]);

      Carousel._jQueryInterface.call($carousel, $carousel.data());
    }
  });
  /**
   * ------------------------------------------------------------------------
   * jQuery
   * ------------------------------------------------------------------------
   */

  $.fn[NAME$2] = Carousel._jQueryInterface;
  $.fn[NAME$2].Constructor = Carousel;

  $.fn[NAME$2].noConflict = function () {
    $.fn[NAME$2] = JQUERY_NO_CONFLICT$2;
    return Carousel._jQueryInterface;
  };

  /**
   * ------------------------------------------------------------------------
   * Constants
   * ------------------------------------------------------------------------
   */

  var NAME$3 = 'collapse';
  var VERSION$3 = '4.2.1';
  var DATA_KEY$3 = 'bs.collapse';
  var EVENT_KEY$3 = "." + DATA_KEY$3;
  var DATA_API_KEY$3 = '.data-api';
  var JQUERY_NO_CONFLICT$3 = $.fn[NAME$3];
  var Default$1 = {
    toggle: true,
    parent: ''
  };
  var DefaultType$1 = {
    toggle: 'boolean',
    parent: '(string|element)'
  };
  var Event$3 = {
    SHOW: "show" + EVENT_KEY$3,
    SHOWN: "shown" + EVENT_KEY$3,
    HIDE: "hide" + EVENT_KEY$3,
    HIDDEN: "hidden" + EVENT_KEY$3,
    CLICK_DATA_API: "click" + EVENT_KEY$3 + DATA_API_KEY$3
  };
  var ClassName$3 = {
    SHOW: 'show',
    COLLAPSE: 'collapse',
    COLLAPSING: 'collapsing',
    COLLAPSED: 'collapsed'
  };
  var Dimension = {
    WIDTH: 'width',
    HEIGHT: 'height'
  };
  var Selector$3 = {
    ACTIVES: '.show, .collapsing',
    DATA_TOGGLE: '[data-toggle="collapse"]'
    /**
     * ------------------------------------------------------------------------
     * Class Definition
     * ------------------------------------------------------------------------
     */

  };

  var Collapse =
  /*#__PURE__*/
  function () {
    function Collapse(element, config) {
      this._isTransitioning = false;
      this._element = element;
      this._config = this._getConfig(config);
      this._triggerArray = [].slice.call(document.querySelectorAll("[data-toggle=\"collapse\"][href=\"#" + element.id + "\"]," + ("[data-toggle=\"collapse\"][data-target=\"#" + element.id + "\"]")));
      var toggleList = [].slice.call(document.querySelectorAll(Selector$3.DATA_TOGGLE));

      for (var i = 0, len = toggleList.length; i < len; i++) {
        var elem = toggleList[i];
        var selector = Util.getSelectorFromElement(elem);
        var filterElement = [].slice.call(document.querySelectorAll(selector)).filter(function (foundElem) {
          return foundElem === element;
        });

        if (selector !== null && filterElement.length > 0) {
          this._selector = selector;

          this._triggerArray.push(elem);
        }
      }

      this._parent = this._config.parent ? this._getParent() : null;

      if (!this._config.parent) {
        this._addAriaAndCollapsedClass(this._element, this._triggerArray);
      }

      if (this._config.toggle) {
        this.toggle();
      }
    } // Getters


    var _proto = Collapse.prototype;

    // Public
    _proto.toggle = function toggle() {
      if ($(this._element).hasClass(ClassName$3.SHOW)) {
        this.hide();
      } else {
        this.show();
      }
    };

    _proto.show = function show() {
      var _this = this;

      if (this._isTransitioning || $(this._element).hasClass(ClassName$3.SHOW)) {
        return;
      }

      var actives;
      var activesData;

      if (this._parent) {
        actives = [].slice.call(this._parent.querySelectorAll(Selector$3.ACTIVES)).filter(function (elem) {
          if (typeof _this._config.parent === 'string') {
            return elem.getAttribute('data-parent') === _this._config.parent;
          }

          return elem.classList.contains(ClassName$3.COLLAPSE);
        });

        if (actives.length === 0) {
          actives = null;
        }
      }

      if (actives) {
        activesData = $(actives).not(this._selector).data(DATA_KEY$3);

        if (activesData && activesData._isTransitioning) {
          return;
        }
      }

      var startEvent = $.Event(Event$3.SHOW);
      $(this._element).trigger(startEvent);

      if (startEvent.isDefaultPrevented()) {
        return;
      }

      if (actives) {
        Collapse._jQueryInterface.call($(actives).not(this._selector), 'hide');

        if (!activesData) {
          $(actives).data(DATA_KEY$3, null);
        }
      }

      var dimension = this._getDimension();

      $(this._element).removeClass(ClassName$3.COLLAPSE).addClass(ClassName$3.COLLAPSING);
      this._element.style[dimension] = 0;

      if (this._triggerArray.length) {
        $(this._triggerArray).removeClass(ClassName$3.COLLAPSED).attr('aria-expanded', true);
      }

      this.setTransitioning(true);

      var complete = function complete() {
        $(_this._element).removeClass(ClassName$3.COLLAPSING).addClass(ClassName$3.COLLAPSE).addClass(ClassName$3.SHOW);
        _this._element.style[dimension] = '';

        _this.setTransitioning(false);

        $(_this._element).trigger(Event$3.SHOWN);
      };

      var capitalizedDimension = dimension[0].toUpperCase() + dimension.slice(1);
      var scrollSize = "scroll" + capitalizedDimension;
      var transitionDuration = Util.getTransitionDurationFromElement(this._element);
      $(this._element).one(Util.TRANSITION_END, complete).emulateTransitionEnd(transitionDuration);
      this._element.style[dimension] = this._element[scrollSize] + "px";
    };

    _proto.hide = function hide() {
      var _this2 = this;

      if (this._isTransitioning || !$(this._element).hasClass(ClassName$3.SHOW)) {
        return;
      }

      var startEvent = $.Event(Event$3.HIDE);
      $(this._element).trigger(startEvent);

      if (startEvent.isDefaultPrevented()) {
        return;
      }

      var dimension = this._getDimension();

      this._element.style[dimension] = this._element.getBoundingClientRect()[dimension] + "px";
      Util.reflow(this._element);
      $(this._element).addClass(ClassName$3.COLLAPSING).removeClass(ClassName$3.COLLAPSE).removeClass(ClassName$3.SHOW);
      var triggerArrayLength = this._triggerArray.length;

      if (triggerArrayLength > 0) {
        for (var i = 0; i < triggerArrayLength; i++) {
          var trigger = this._triggerArray[i];
          var selector = Util.getSelectorFromElement(trigger);

          if (selector !== null) {
            var $elem = $([].slice.call(document.querySelectorAll(selector)));

            if (!$elem.hasClass(ClassName$3.SHOW)) {
              $(trigger).addClass(ClassName$3.COLLAPSED).attr('aria-expanded', false);
            }
          }
        }
      }

      this.setTransitioning(true);

      var complete = function complete() {
        _this2.setTransitioning(false);

        $(_this2._element).removeClass(ClassName$3.COLLAPSING).addClass(ClassName$3.COLLAPSE).trigger(Event$3.HIDDEN);
      };

      this._element.style[dimension] = '';
      var transitionDuration = Util.getTransitionDurationFromElement(this._element);
      $(this._element).one(Util.TRANSITION_END, complete).emulateTransitionEnd(transitionDuration);
    };

    _proto.setTransitioning = function setTransitioning(isTransitioning) {
      this._isTransitioning = isTransitioning;
    };

    _proto.dispose = function dispose() {
      $.removeData(this._element, DATA_KEY$3);
      this._config = null;
      this._parent = null;
      this._element = null;
      this._triggerArray = null;
      this._isTransitioning = null;
    }; // Private


    _proto._getConfig = function _getConfig(config) {
      config = _objectSpread({}, Default$1, config);
      config.toggle = Boolean(config.toggle); // Coerce string values

      Util.typeCheckConfig(NAME$3, config, DefaultType$1);
      return config;
    };

    _proto._getDimension = function _getDimension() {
      var hasWidth = $(this._element).hasClass(Dimension.WIDTH);
      return hasWidth ? Dimension.WIDTH : Dimension.HEIGHT;
    };

    _proto._getParent = function _getParent() {
      var _this3 = this;

      var parent;

      if (Util.isElement(this._config.parent)) {
        parent = this._config.parent; // It's a jQuery object

        if (typeof this._config.parent.jquery !== 'undefined') {
          parent = this._config.parent[0];
        }
      } else {
        parent = document.querySelector(this._config.parent);
      }

      var selector = "[data-toggle=\"collapse\"][data-parent=\"" + this._config.parent + "\"]";
      var children = [].slice.call(parent.querySelectorAll(selector));
      $(children).each(function (i, element) {
        _this3._addAriaAndCollapsedClass(Collapse._getTargetFromElement(element), [element]);
      });
      return parent;
    };

    _proto._addAriaAndCollapsedClass = function _addAriaAndCollapsedClass(element, triggerArray) {
      var isOpen = $(element).hasClass(ClassName$3.SHOW);

      if (triggerArray.length) {
        $(triggerArray).toggleClass(ClassName$3.COLLAPSED, !isOpen).attr('aria-expanded', isOpen);
      }
    }; // Static


    Collapse._getTargetFromElement = function _getTargetFromElement(element) {
      var selector = Util.getSelectorFromElement(element);
      return selector ? document.querySelector(selector) : null;
    };

    Collapse._jQueryInterface = function _jQueryInterface(config) {
      return this.each(function () {
        var $this = $(this);
        var data = $this.data(DATA_KEY$3);

        var _config = _objectSpread({}, Default$1, $this.data(), typeof config === 'object' && config ? config : {});

        if (!data && _config.toggle && /show|hide/.test(config)) {
          _config.toggle = false;
        }

        if (!data) {
          data = new Collapse(this, _config);
          $this.data(DATA_KEY$3, data);
        }

        if (typeof config === 'string') {
          if (typeof data[config] === 'undefined') {
            throw new TypeError("No method named \"" + config + "\"");
          }

          data[config]();
        }
      });
    };

    _createClass(Collapse, null, [{
      key: "VERSION",
      get: function get() {
        return VERSION$3;
      }
    }, {
      key: "Default",
      get: function get() {
        return Default$1;
      }
    }]);

    return Collapse;
  }();
  /**
   * ------------------------------------------------------------------------
   * Data Api implementation
   * ------------------------------------------------------------------------
   */


  $(document).on(Event$3.CLICK_DATA_API, Selector$3.DATA_TOGGLE, function (event) {
    // preventDefault only for <a> elements (which change the URL) not inside the collapsible element
    if (event.currentTarget.tagName === 'A') {
      event.preventDefault();
    }

    var $trigger = $(this);
    var selector = Util.getSelectorFromElement(this);
    var selectors = [].slice.call(document.querySelectorAll(selector));
    $(selectors).each(function () {
      var $target = $(this);
      var data = $target.data(DATA_KEY$3);
      var config = data ? 'toggle' : $trigger.data();

      Collapse._jQueryInterface.call($target, config);
    });
  });
  /**
   * ------------------------------------------------------------------------
   * jQuery
   * ------------------------------------------------------------------------
   */

  $.fn[NAME$3] = Collapse._jQueryInterface;
  $.fn[NAME$3].Constructor = Collapse;

  $.fn[NAME$3].noConflict = function () {
    $.fn[NAME$3] = JQUERY_NO_CONFLICT$3;
    return Collapse._jQueryInterface;
  };

  /**!
   * @fileOverview Kickass library to create and place poppers near their reference elements.
   * @version 1.14.6
   * @license
   * Copyright (c) 2016 Federico Zivolo and contributors
   *
   * Permission is hereby granted, free of charge, to any person obtaining a copy
   * of this software and associated documentation files (the "Software"), to deal
   * in the Software without restriction, including without limitation the rights
   * to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
   * copies of the Software, and to permit persons to whom the Software is
   * furnished to do so, subject to the following conditions:
   *
   * The above copyright notice and this permission notice shall be included in all
   * copies or substantial portions of the Software.
   *
   * THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
   * IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
   * FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
   * AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
   * LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
   * OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
   * SOFTWARE.
   */
  var isBrowser = typeof window !== 'undefined' && typeof document !== 'undefined';

  var longerTimeoutBrowsers = ['Edge', 'Trident', 'Firefox'];
  var timeoutDuration = 0;
  for (var i = 0; i < longerTimeoutBrowsers.length; i += 1) {
    if (isBrowser && navigator.userAgent.indexOf(longerTimeoutBrowsers[i]) >= 0) {
      timeoutDuration = 1;
      break;
    }
  }

  function microtaskDebounce(fn) {
    var called = false;
    return function () {
      if (called) {
        return;
      }
      called = true;
      window.Promise.resolve().then(function () {
        called = false;
        fn();
      });
    };
  }

  function taskDebounce(fn) {
    var scheduled = false;
    return function () {
      if (!scheduled) {
        scheduled = true;
        setTimeout(function () {
          scheduled = false;
          fn();
        }, timeoutDuration);
      }
    };
  }

  var supportsMicroTasks = isBrowser && window.Promise;

  /**
  * Create a debounced version of a method, that's asynchronously deferred
  * but called in the minimum time possible.
  *
  * @method
  * @memberof Popper.Utils
  * @argument {Function} fn
  * @returns {Function}
  */
  var debounce = supportsMicroTasks ? microtaskDebounce : taskDebounce;

  /**
   * Check if the given variable is a function
   * @method
   * @memberof Popper.Utils
   * @argument {Any} functionToCheck - variable to check
   * @returns {Boolean} answer to: is a function?
   */
  function isFunction(functionToCheck) {
    var getType = {};
    return functionToCheck && getType.toString.call(functionToCheck) === '[object Function]';
  }

  /**
   * Get CSS computed property of the given element
   * @method
   * @memberof Popper.Utils
   * @argument {Eement} element
   * @argument {String} property
   */
  function getStyleComputedProperty(element, property) {
    if (element.nodeType !== 1) {
      return [];
    }
    // NOTE: 1 DOM access here
    var window = element.ownerDocument.defaultView;
    var css = window.getComputedStyle(element, null);
    return property ? css[property] : css;
  }

  /**
   * Returns the parentNode or the host of the element
   * @method
   * @memberof Popper.Utils
   * @argument {Element} element
   * @returns {Element} parent
   */
  function getParentNode(element) {
    if (element.nodeName === 'HTML') {
      return element;
    }
    return element.parentNode || element.host;
  }

  /**
   * Returns the scrolling parent of the given element
   * @method
   * @memberof Popper.Utils
   * @argument {Element} element
   * @returns {Element} scroll parent
   */
  function getScrollParent(element) {
    // Return body, `getScroll` will take care to get the correct `scrollTop` from it
    if (!element) {
      return document.body;
    }

    switch (element.nodeName) {
      case 'HTML':
      case 'BODY':
        return element.ownerDocument.body;
      case '#document':
        return element.body;
    }

    // Firefox want us to check `-x` and `-y` variations as well

    var _getStyleComputedProp = getStyleComputedProperty(element),
        overflow = _getStyleComputedProp.overflow,
        overflowX = _getStyleComputedProp.overflowX,
        overflowY = _getStyleComputedProp.overflowY;

    if (/(auto|scroll|overlay)/.test(overflow + overflowY + overflowX)) {
      return element;
    }

    return getScrollParent(getParentNode(element));
  }

  var isIE11 = isBrowser && !!(window.MSInputMethodContext && document.documentMode);
  var isIE10 = isBrowser && /MSIE 10/.test(navigator.userAgent);

  /**
   * Determines if the browser is Internet Explorer
   * @method
   * @memberof Popper.Utils
   * @param {Number} version to check
   * @returns {Boolean} isIE
   */
  function isIE(version) {
    if (version === 11) {
      return isIE11;
    }
    if (version === 10) {
      return isIE10;
    }
    return isIE11 || isIE10;
  }

  /**
   * Returns the offset parent of the given element
   * @method
   * @memberof Popper.Utils
   * @argument {Element} element
   * @returns {Element} offset parent
   */
  function getOffsetParent(element) {
    if (!element) {
      return document.documentElement;
    }

    var noOffsetParent = isIE(10) ? document.body : null;

    // NOTE: 1 DOM access here
    var offsetParent = element.offsetParent || null;
    // Skip hidden elements which don't have an offsetParent
    while (offsetParent === noOffsetParent && element.nextElementSibling) {
      offsetParent = (element = element.nextElementSibling).offsetParent;
    }

    var nodeName = offsetParent && offsetParent.nodeName;

    if (!nodeName || nodeName === 'BODY' || nodeName === 'HTML') {
      return element ? element.ownerDocument.documentElement : document.documentElement;
    }

    // .offsetParent will return the closest TH, TD or TABLE in case
    // no offsetParent is present, I hate this job...
    if (['TH', 'TD', 'TABLE'].indexOf(offsetParent.nodeName) !== -1 && getStyleComputedProperty(offsetParent, 'position') === 'static') {
      return getOffsetParent(offsetParent);
    }

    return offsetParent;
  }

  function isOffsetContainer(element) {
    var nodeName = element.nodeName;

    if (nodeName === 'BODY') {
      return false;
    }
    return nodeName === 'HTML' || getOffsetParent(element.firstElementChild) === element;
  }

  /**
   * Finds the root node (document, shadowDOM root) of the given element
   * @method
   * @memberof Popper.Utils
   * @argument {Element} node
   * @returns {Element} root node
   */
  function getRoot(node) {
    if (node.parentNode !== null) {
      return getRoot(node.parentNode);
    }

    return node;
  }

  /**
   * Finds the offset parent common to the two provided nodes
   * @method
   * @memberof Popper.Utils
   * @argument {Element} element1
   * @argument {Element} element2
   * @returns {Element} common offset parent
   */
  function findCommonOffsetParent(element1, element2) {
    // This check is needed to avoid errors in case one of the elements isn't defined for any reason
    if (!element1 || !element1.nodeType || !element2 || !element2.nodeType) {
      return document.documentElement;
    }

    // Here we make sure to give as "start" the element that comes first in the DOM
    var order = element1.compareDocumentPosition(element2) & Node.DOCUMENT_POSITION_FOLLOWING;
    var start = order ? element1 : element2;
    var end = order ? element2 : element1;

    // Get common ancestor container
    var range = document.createRange();
    range.setStart(start, 0);
    range.setEnd(end, 0);
    var commonAncestorContainer = range.commonAncestorContainer;

    // Both nodes are inside #document

    if (element1 !== commonAncestorContainer && element2 !== commonAncestorContainer || start.contains(end)) {
      if (isOffsetContainer(commonAncestorContainer)) {
        return commonAncestorContainer;
      }

      return getOffsetParent(commonAncestorContainer);
    }

    // one of the nodes is inside shadowDOM, find which one
    var element1root = getRoot(element1);
    if (element1root.host) {
      return findCommonOffsetParent(element1root.host, element2);
    } else {
      return findCommonOffsetParent(element1, getRoot(element2).host);
    }
  }

  /**
   * Gets the scroll value of the given element in the given side (top and left)
   * @method
   * @memberof Popper.Utils
   * @argument {Element} element
   * @argument {String} side `top` or `left`
   * @returns {number} amount of scrolled pixels
   */
  function getScroll(element) {
    var side = arguments.length > 1 && arguments[1] !== undefined ? arguments[1] : 'top';

    var upperSide = side === 'top' ? 'scrollTop' : 'scrollLeft';
    var nodeName = element.nodeName;

    if (nodeName === 'BODY' || nodeName === 'HTML') {
      var html = element.ownerDocument.documentElement;
      var scrollingElement = element.ownerDocument.scrollingElement || html;
      return scrollingElement[upperSide];
    }

    return element[upperSide];
  }

  /*
   * Sum or subtract the element scroll values (left and top) from a given rect object
   * @method
   * @memberof Popper.Utils
   * @param {Object} rect - Rect object you want to change
   * @param {HTMLElement} element - The element from the function reads the scroll values
   * @param {Boolean} subtract - set to true if you want to subtract the scroll values
   * @return {Object} rect - The modifier rect object
   */
  function includeScroll(rect, element) {
    var subtract = arguments.length > 2 && arguments[2] !== undefined ? arguments[2] : false;

    var scrollTop = getScroll(element, 'top');
    var scrollLeft = getScroll(element, 'left');
    var modifier = subtract ? -1 : 1;
    rect.top += scrollTop * modifier;
    rect.bottom += scrollTop * modifier;
    rect.left += scrollLeft * modifier;
    rect.right += scrollLeft * modifier;
    return rect;
  }

  /*
   * Helper to detect borders of a given element
   * @method
   * @memberof Popper.Utils
   * @param {CSSStyleDeclaration} styles
   * Result of `getStyleComputedProperty` on the given element
   * @param {String} axis - `x` or `y`
   * @return {number} borders - The borders size of the given axis
   */

  function getBordersSize(styles, axis) {
    var sideA = axis === 'x' ? 'Left' : 'Top';
    var sideB = sideA === 'Left' ? 'Right' : 'Bottom';

    return parseFloat(styles['border' + sideA + 'Width'], 10) + parseFloat(styles['border' + sideB + 'Width'], 10);
  }

  function getSize(axis, body, html, computedStyle) {
    return Math.max(body['offset' + axis], body['scroll' + axis], html['client' + axis], html['offset' + axis], html['scroll' + axis], isIE(10) ? parseInt(html['offset' + axis]) + parseInt(computedStyle['margin' + (axis === 'Height' ? 'Top' : 'Left')]) + parseInt(computedStyle['margin' + (axis === 'Height' ? 'Bottom' : 'Right')]) : 0);
  }

  function getWindowSizes(document) {
    var body = document.body;
    var html = document.documentElement;
    var computedStyle = isIE(10) && getComputedStyle(html);

    return {
      height: getSize('Height', body, html, computedStyle),
      width: getSize('Width', body, html, computedStyle)
    };
  }

  var classCallCheck = function (instance, Constructor) {
    if (!(instance instanceof Constructor)) {
      throw new TypeError("Cannot call a class as a function");
    }
  };

  var createClass = function () {
    function defineProperties(target, props) {
      for (var i = 0; i < props.length; i++) {
        var descriptor = props[i];
        descriptor.enumerable = descriptor.enumerable || false;
        descriptor.configurable = true;
        if ("value" in descriptor) descriptor.writable = true;
        Object.defineProperty(target, descriptor.key, descriptor);
      }
    }

    return function (Constructor, protoProps, staticProps) {
      if (protoProps) defineProperties(Constructor.prototype, protoProps);
      if (staticProps) defineProperties(Constructor, staticProps);
      return Constructor;
    };
  }();





  var defineProperty = function (obj, key, value) {
    if (key in obj) {
      Object.defineProperty(obj, key, {
        value: value,
        enumerable: true,
        configurable: true,
        writable: true
      });
    } else {
      obj[key] = value;
    }

    return obj;
  };

  var _extends = Object.assign || function (target) {
    for (var i = 1; i < arguments.length; i++) {
      var source = arguments[i];

      for (var key in source) {
        if (Object.prototype.hasOwnProperty.call(source, key)) {
          target[key] = source[key];
        }
      }
    }

    return target;
  };

  /**
   * Given element offsets, generate an output similar to getBoundingClientRect
   * @method
   * @memberof Popper.Utils
   * @argument {Object} offsets
   * @returns {Object} ClientRect like output
   */
  function getClientRect(offsets) {
    return _extends({}, offsets, {
      right: offsets.left + offsets.width,
      bottom: offsets.top + offsets.height
    });
  }

  /**
   * Get bounding client rect of given element
   * @method
   * @memberof Popper.Utils
   * @param {HTMLElement} element
   * @return {Object} client rect
   */
  function getBoundingClientRect(element) {
    var rect = {};

    // IE10 10 FIX: Please, don't ask, the element isn't
    // considered in DOM in some circumstances...
    // This isn't reproducible in IE10 compatibility mode of IE11
    try {
      if (isIE(10)) {
        rect = element.getBoundingClientRect();
        var scrollTop = getScroll(element, 'top');
        var scrollLeft = getScroll(element, 'left');
        rect.top += scrollTop;
        rect.left += scrollLeft;
        rect.bottom += scrollTop;
        rect.right += scrollLeft;
      } else {
        rect = element.getBoundingClientRect();
      }
    } catch (e) {}

    var result = {
      left: rect.left,
      top: rect.top,
      width: rect.right - rect.left,
      height: rect.bottom - rect.top
    };

    // subtract scrollbar size from sizes
    var sizes = element.nodeName === 'HTML' ? getWindowSizes(element.ownerDocument) : {};
    var width = sizes.width || element.clientWidth || result.right - result.left;
    var height = sizes.height || element.clientHeight || result.bottom - result.top;

    var horizScrollbar = element.offsetWidth - width;
    var vertScrollbar = element.offsetHeight - height;

    // if an hypothetical scrollbar is detected, we must be sure it's not a `border`
    // we make this check conditional for performance reasons
    if (horizScrollbar || vertScrollbar) {
      var styles = getStyleComputedProperty(element);
      horizScrollbar -= getBordersSize(styles, 'x');
      vertScrollbar -= getBordersSize(styles, 'y');

      result.width -= horizScrollbar;
      result.height -= vertScrollbar;
    }

    return getClientRect(result);
  }

  function getOffsetRectRelativeToArbitraryNode(children, parent) {
    var fixedPosition = arguments.length > 2 && arguments[2] !== undefined ? arguments[2] : false;

    var isIE10 = isIE(10);
    var isHTML = parent.nodeName === 'HTML';
    var childrenRect = getBoundingClientRect(children);
    var parentRect = getBoundingClientRect(parent);
    var scrollParent = getScrollParent(children);

    var styles = getStyleComputedProperty(parent);
    var borderTopWidth = parseFloat(styles.borderTopWidth, 10);
    var borderLeftWidth = parseFloat(styles.borderLeftWidth, 10);

    // In cases where the parent is fixed, we must ignore negative scroll in offset calc
    if (fixedPosition && isHTML) {
      parentRect.top = Math.max(parentRect.top, 0);
      parentRect.left = Math.max(parentRect.left, 0);
    }
    var offsets = getClientRect({
      top: childrenRect.top - parentRect.top - borderTopWidth,
      left: childrenRect.left - parentRect.left - borderLeftWidth,
      width: childrenRect.width,
      height: childrenRect.height
    });
    offsets.marginTop = 0;
    offsets.marginLeft = 0;

    // Subtract margins of documentElement in case it's being used as parent
    // we do this only on HTML because it's the only element that behaves
    // differently when margins are applied to it. The margins are included in
    // the box of the documentElement, in the other cases not.
    if (!isIE10 && isHTML) {
      var marginTop = parseFloat(styles.marginTop, 10);
      var marginLeft = parseFloat(styles.marginLeft, 10);

      offsets.top -= borderTopWidth - marginTop;
      offsets.bottom -= borderTopWidth - marginTop;
      offsets.left -= borderLeftWidth - marginLeft;
      offsets.right -= borderLeftWidth - marginLeft;

      // Attach marginTop and marginLeft because in some circumstances we may need them
      offsets.marginTop = marginTop;
      offsets.marginLeft = marginLeft;
    }

    if (isIE10 && !fixedPosition ? parent.contains(scrollParent) : parent === scrollParent && scrollParent.nodeName !== 'BODY') {
      offsets = includeScroll(offsets, parent);
    }

    return offsets;
  }

  function getViewportOffsetRectRelativeToArtbitraryNode(element) {
    var excludeScroll = arguments.length > 1 && arguments[1] !== undefined ? arguments[1] : false;

    var html = element.ownerDocument.documentElement;
    var relativeOffset = getOffsetRectRelativeToArbitraryNode(element, html);
    var width = Math.max(html.clientWidth, window.innerWidth || 0);
    var height = Math.max(html.clientHeight, window.innerHeight || 0);

    var scrollTop = !excludeScroll ? getScroll(html) : 0;
    var scrollLeft = !excludeScroll ? getScroll(html, 'left') : 0;

    var offset = {
      top: scrollTop - relativeOffset.top + relativeOffset.marginTop,
      left: scrollLeft - relativeOffset.left + relativeOffset.marginLeft,
      width: width,
      height: height
    };

    return getClientRect(offset);
  }

  /**
   * Check if the given element is fixed or is inside a fixed parent
   * @method
   * @memberof Popper.Utils
   * @argument {Element} element
   * @argument {Element} customContainer
   * @returns {Boolean} answer to "isFixed?"
   */
  function isFixed(element) {
    var nodeName = element.nodeName;
    if (nodeName === 'BODY' || nodeName === 'HTML') {
      return false;
    }
    if (getStyleComputedProperty(element, 'position') === 'fixed') {
      return true;
    }
    return isFixed(getParentNode(element));
  }

  /**
   * Finds the first parent of an element that has a transformed property defined
   * @method
   * @memberof Popper.Utils
   * @argument {Element} element
   * @returns {Element} first transformed parent or documentElement
   */

  function getFixedPositionOffsetParent(element) {
    // This check is needed to avoid errors in case one of the elements isn't defined for any reason
    if (!element || !element.parentElement || isIE()) {
      return document.documentElement;
    }
    var el = element.parentElement;
    while (el && getStyleComputedProperty(el, 'transform') === 'none') {
      el = el.parentElement;
    }
    return el || document.documentElement;
  }

  /**
   * Computed the boundaries limits and return them
   * @method
   * @memberof Popper.Utils
   * @param {HTMLElement} popper
   * @param {HTMLElement} reference
   * @param {number} padding
   * @param {HTMLElement} boundariesElement - Element used to define the boundaries
   * @param {Boolean} fixedPosition - Is in fixed position mode
   * @returns {Object} Coordinates of the boundaries
   */
  function getBoundaries(popper, reference, padding, boundariesElement) {
    var fixedPosition = arguments.length > 4 && arguments[4] !== undefined ? arguments[4] : false;

    // NOTE: 1 DOM access here

    var boundaries = { top: 0, left: 0 };
    var offsetParent = fixedPosition ? getFixedPositionOffsetParent(popper) : findCommonOffsetParent(popper, reference);

    // Handle viewport case
    if (boundariesElement === 'viewport') {
      boundaries = getViewportOffsetRectRelativeToArtbitraryNode(offsetParent, fixedPosition);
    } else {
      // Handle other cases based on DOM element used as boundaries
      var boundariesNode = void 0;
      if (boundariesElement === 'scrollParent') {
        boundariesNode = getScrollParent(getParentNode(reference));
        if (boundariesNode.nodeName === 'BODY') {
          boundariesNode = popper.ownerDocument.documentElement;
        }
      } else if (boundariesElement === 'window') {
        boundariesNode = popper.ownerDocument.documentElement;
      } else {
        boundariesNode = boundariesElement;
      }

      var offsets = getOffsetRectRelativeToArbitraryNode(boundariesNode, offsetParent, fixedPosition);

      // In case of HTML, we need a different computation
      if (boundariesNode.nodeName === 'HTML' && !isFixed(offsetParent)) {
        var _getWindowSizes = getWindowSizes(popper.ownerDocument),
            height = _getWindowSizes.height,
            width = _getWindowSizes.width;

        boundaries.top += offsets.top - offsets.marginTop;
        boundaries.bottom = height + offsets.top;
        boundaries.left += offsets.left - offsets.marginLeft;
        boundaries.right = width + offsets.left;
      } else {
        // for all the other DOM elements, this one is good
        boundaries = offsets;
      }
    }

    // Add paddings
    padding = padding || 0;
    var isPaddingNumber = typeof padding === 'number';
    boundaries.left += isPaddingNumber ? padding : padding.left || 0;
    boundaries.top += isPaddingNumber ? padding : padding.top || 0;
    boundaries.right -= isPaddingNumber ? padding : padding.right || 0;
    boundaries.bottom -= isPaddingNumber ? padding : padding.bottom || 0;

    return boundaries;
  }

  function getArea(_ref) {
    var width = _ref.width,
        height = _ref.height;

    return width * height;
  }

  /**
   * Utility used to transform the `auto` placement to the placement with more
   * available space.
   * @method
   * @memberof Popper.Utils
   * @argument {Object} data - The data object generated by update method
   * @argument {Object} options - Modifiers configuration and options
   * @returns {Object} The data object, properly modified
   */
  function computeAutoPlacement(placement, refRect, popper, reference, boundariesElement) {
    var padding = arguments.length > 5 && arguments[5] !== undefined ? arguments[5] : 0;

    if (placement.indexOf('auto') === -1) {
      return placement;
    }

    var boundaries = getBoundaries(popper, reference, padding, boundariesElement);

    var rects = {
      top: {
        width: boundaries.width,
        height: refRect.top - boundaries.top
      },
      right: {
        width: boundaries.right - refRect.right,
        height: boundaries.height
      },
      bottom: {
        width: boundaries.width,
        height: boundaries.bottom - refRect.bottom
      },
      left: {
        width: refRect.left - boundaries.left,
        height: boundaries.height
      }
    };

    var sortedAreas = Object.keys(rects).map(function (key) {
      return _extends({
        key: key
      }, rects[key], {
        area: getArea(rects[key])
      });
    }).sort(function (a, b) {
      return b.area - a.area;
    });

    var filteredAreas = sortedAreas.filter(function (_ref2) {
      var width = _ref2.width,
          height = _ref2.height;
      return width >= popper.clientWidth && height >= popper.clientHeight;
    });

    var computedPlacement = filteredAreas.length > 0 ? filteredAreas[0].key : sortedAreas[0].key;

    var variation = placement.split('-')[1];

    return computedPlacement + (variation ? '-' + variation : '');
  }

  /**
   * Get offsets to the reference element
   * @method
   * @memberof Popper.Utils
   * @param {Object} state
   * @param {Element} popper - the popper element
   * @param {Element} reference - the reference element (the popper will be relative to this)
   * @param {Element} fixedPosition - is in fixed position mode
   * @returns {Object} An object containing the offsets which will be applied to the popper
   */
  function getReferenceOffsets(state, popper, reference) {
    var fixedPosition = arguments.length > 3 && arguments[3] !== undefined ? arguments[3] : null;

    var commonOffsetParent = fixedPosition ? getFixedPositionOffsetParent(popper) : findCommonOffsetParent(popper, reference);
    return getOffsetRectRelativeToArbitraryNode(reference, commonOffsetParent, fixedPosition);
  }

  /**
   * Get the outer sizes of the given element (offset size + margins)
   * @method
   * @memberof Popper.Utils
   * @argument {Element} element
   * @returns {Object} object containing width and height properties
   */
  function getOuterSizes(element) {
    var window = element.ownerDocument.defaultView;
    var styles = window.getComputedStyle(element);
    var x = parseFloat(styles.marginTop || 0) + parseFloat(styles.marginBottom || 0);
    var y = parseFloat(styles.marginLeft || 0) + parseFloat(styles.marginRight || 0);
    var result = {
      width: element.offsetWidth + y,
      height: element.offsetHeight + x
    };
    return result;
  }

  /**
   * Get the opposite placement of the given one
   * @method
   * @memberof Popper.Utils
   * @argument {String} placement
   * @returns {String} flipped placement
   */
  function getOppositePlacement(placement) {
    var hash = { left: 'right', right: 'left', bottom: 'top', top: 'bottom' };
    return placement.replace(/left|right|bottom|top/g, function (matched) {
      return hash[matched];
    });
  }

  /**
   * Get offsets to the popper
   * @method
   * @memberof Popper.Utils
   * @param {Object} position - CSS position the Popper will get applied
   * @param {HTMLElement} popper - the popper element
   * @param {Object} referenceOffsets - the reference offsets (the popper will be relative to this)
   * @param {String} placement - one of the valid placement options
   * @returns {Object} popperOffsets - An object containing the offsets which will be applied to the popper
   */
  function getPopperOffsets(popper, referenceOffsets, placement) {
    placement = placement.split('-')[0];

    // Get popper node sizes
    var popperRect = getOuterSizes(popper);

    // Add position, width and height to our offsets object
    var popperOffsets = {
      width: popperRect.width,
      height: popperRect.height
    };

    // depending by the popper placement we have to compute its offsets slightly differently
    var isHoriz = ['right', 'left'].indexOf(placement) !== -1;
    var mainSide = isHoriz ? 'top' : 'left';
    var secondarySide = isHoriz ? 'left' : 'top';
    var measurement = isHoriz ? 'height' : 'width';
    var secondaryMeasurement = !isHoriz ? 'height' : 'width';

    popperOffsets[mainSide] = referenceOffsets[mainSide] + referenceOffsets[measurement] / 2 - popperRect[measurement] / 2;
    if (placement === secondarySide) {
      popperOffsets[secondarySide] = referenceOffsets[secondarySide] - popperRect[secondaryMeasurement];
    } else {
      popperOffsets[secondarySide] = referenceOffsets[getOppositePlacement(secondarySide)];
    }

    return popperOffsets;
  }

  /**
   * Mimics the `find` method of Array
   * @method
   * @memberof Popper.Utils
   * @argument {Array} arr
   * @argument prop
   * @argument value
   * @returns index or -1
   */
  function find(arr, check) {
    // use native find if supported
    if (Array.prototype.find) {
      return arr.find(check);
    }

    // use `filter` to obtain the same behavior of `find`
    return arr.filter(check)[0];
  }

  /**
   * Return the index of the matching object
   * @method
   * @memberof Popper.Utils
   * @argument {Array} arr
   * @argument prop
   * @argument value
   * @returns index or -1
   */
  function findIndex(arr, prop, value) {
    // use native findIndex if supported
    if (Array.prototype.findIndex) {
      return arr.findIndex(function (cur) {
        return cur[prop] === value;
      });
    }

    // use `find` + `indexOf` if `findIndex` isn't supported
    var match = find(arr, function (obj) {
      return obj[prop] === value;
    });
    return arr.indexOf(match);
  }

  /**
   * Loop trough the list of modifiers and run them in order,
   * each of them will then edit the data object.
   * @method
   * @memberof Popper.Utils
   * @param {dataObject} data
   * @param {Array} modifiers
   * @param {String} ends - Optional modifier name used as stopper
   * @returns {dataObject}
   */
  function runModifiers(modifiers, data, ends) {
    var modifiersToRun = ends === undefined ? modifiers : modifiers.slice(0, findIndex(modifiers, 'name', ends));

    modifiersToRun.forEach(function (modifier) {
      if (modifier['function']) {
        // eslint-disable-line dot-notation
        console.warn('`modifier.function` is deprecated, use `modifier.fn`!');
      }
      var fn = modifier['function'] || modifier.fn; // eslint-disable-line dot-notation
      if (modifier.enabled && isFunction(fn)) {
        // Add properties to offsets to make them a complete clientRect object
        // we do this before each modifier to make sure the previous one doesn't
        // mess with these values
        data.offsets.popper = getClientRect(data.offsets.popper);
        data.offsets.reference = getClientRect(data.offsets.reference);

        data = fn(data, modifier);
      }
    });

    return data;
  }

  /**
   * Updates the position of the popper, computing the new offsets and applying
   * the new style.<br />
   * Prefer `scheduleUpdate` over `update` because of performance reasons.
   * @method
   * @memberof Popper
   */
  function update() {
    // if popper is destroyed, don't perform any further update
    if (this.state.isDestroyed) {
      return;
    }

    var data = {
      instance: this,
      styles: {},
      arrowStyles: {},
      attributes: {},
      flipped: false,
      offsets: {}
    };

    // compute reference element offsets
    data.offsets.reference = getReferenceOffsets(this.state, this.popper, this.reference, this.options.positionFixed);

    // compute auto placement, store placement inside the data object,
    // modifiers will be able to edit `placement` if needed
    // and refer to originalPlacement to know the original value
    data.placement = computeAutoPlacement(this.options.placement, data.offsets.reference, this.popper, this.reference, this.options.modifiers.flip.boundariesElement, this.options.modifiers.flip.padding);

    // store the computed placement inside `originalPlacement`
    data.originalPlacement = data.placement;

    data.positionFixed = this.options.positionFixed;

    // compute the popper offsets
    data.offsets.popper = getPopperOffsets(this.popper, data.offsets.reference, data.placement);

    data.offsets.popper.position = this.options.positionFixed ? 'fixed' : 'absolute';

    // run the modifiers
    data = runModifiers(this.modifiers, data);

    // the first `update` will call `onCreate` callback
    // the other ones will call `onUpdate` callback
    if (!this.state.isCreated) {
      this.state.isCreated = true;
      this.options.onCreate(data);
    } else {
      this.options.onUpdate(data);
    }
  }

  /**
   * Helper used to know if the given modifier is enabled.
   * @method
   * @memberof Popper.Utils
   * @returns {Boolean}
   */
  function isModifierEnabled(modifiers, modifierName) {
    return modifiers.some(function (_ref) {
      var name = _ref.name,
          enabled = _ref.enabled;
      return enabled && name === modifierName;
    });
  }

  /**
   * Get the prefixed supported property name
   * @method
   * @memberof Popper.Utils
   * @argument {String} property (camelCase)
   * @returns {String} prefixed property (camelCase or PascalCase, depending on the vendor prefix)
   */
  function getSupportedPropertyName(property) {
    var prefixes = [false, 'ms', 'Webkit', 'Moz', 'O'];
    var upperProp = property.charAt(0).toUpperCase() + property.slice(1);

    for (var i = 0; i < prefixes.length; i++) {
      var prefix = prefixes[i];
      var toCheck = prefix ? '' + prefix + upperProp : property;
      if (typeof document.body.style[toCheck] !== 'undefined') {
        return toCheck;
      }
    }
    return null;
  }

  /**
   * Destroys the popper.
   * @method
   * @memberof Popper
   */
  function destroy() {
    this.state.isDestroyed = true;

    // touch DOM only if `applyStyle` modifier is enabled
    if (isModifierEnabled(this.modifiers, 'applyStyle')) {
      this.popper.removeAttribute('x-placement');
      this.popper.style.position = '';
      this.popper.style.top = '';
      this.popper.style.left = '';
      this.popper.style.right = '';
      this.popper.style.bottom = '';
      this.popper.style.willChange = '';
      this.popper.style[getSupportedPropertyName('transform')] = '';
    }

    this.disableEventListeners();

    // remove the popper if user explicity asked for the deletion on destroy
    // do not use `remove` because IE11 doesn't support it
    if (this.options.removeOnDestroy) {
      this.popper.parentNode.removeChild(this.popper);
    }
    return this;
  }

  /**
   * Get the window associated with the element
   * @argument {Element} element
   * @returns {Window}
   */
  function getWindow(element) {
    var ownerDocument = element.ownerDocument;
    return ownerDocument ? ownerDocument.defaultView : window;
  }

  function attachToScrollParents(scrollParent, event, callback, scrollParents) {
    var isBody = scrollParent.nodeName === 'BODY';
    var target = isBody ? scrollParent.ownerDocument.defaultView : scrollParent;
    target.addEventListener(event, callback, { passive: true });

    if (!isBody) {
      attachToScrollParents(getScrollParent(target.parentNode), event, callback, scrollParents);
    }
    scrollParents.push(target);
  }

  /**
   * Setup needed event listeners used to update the popper position
   * @method
   * @memberof Popper.Utils
   * @private
   */
  function setupEventListeners(reference, options, state, updateBound) {
    // Resize event listener on window
    state.updateBound = updateBound;
    getWindow(reference).addEventListener('resize', state.updateBound, { passive: true });

    // Scroll event listener on scroll parents
    var scrollElement = getScrollParent(reference);
    attachToScrollParents(scrollElement, 'scroll', state.updateBound, state.scrollParents);
    state.scrollElement = scrollElement;
    state.eventsEnabled = true;

    return state;
  }

  /**
   * It will add resize/scroll events and start recalculating
   * position of the popper element when they are triggered.
   * @method
   * @memberof Popper
   */
  function enableEventListeners() {
    if (!this.state.eventsEnabled) {
      this.state = setupEventListeners(this.reference, this.options, this.state, this.scheduleUpdate);
    }
  }

  /**
   * Remove event listeners used to update the popper position
   * @method
   * @memberof Popper.Utils
   * @private
   */
  function removeEventListeners(reference, state) {
    // Remove resize event listener on window
    getWindow(reference).removeEventListener('resize', state.updateBound);

    // Remove scroll event listener on scroll parents
    state.scrollParents.forEach(function (target) {
      target.removeEventListener('scroll', state.updateBound);
    });

    // Reset state
    state.updateBound = null;
    state.scrollParents = [];
    state.scrollElement = null;
    state.eventsEnabled = false;
    return state;
  }

  /**
   * It will remove resize/scroll events and won't recalculate popper position
   * when they are triggered. It also won't trigger `onUpdate` callback anymore,
   * unless you call `update` method manually.
   * @method
   * @memberof Popper
   */
  function disableEventListeners() {
    if (this.state.eventsEnabled) {
      cancelAnimationFrame(this.scheduleUpdate);
      this.state = removeEventListeners(this.reference, this.state);
    }
  }

  /**
   * Tells if a given input is a number
   * @method
   * @memberof Popper.Utils
   * @param {*} input to check
   * @return {Boolean}
   */
  function isNumeric(n) {
    return n !== '' && !isNaN(parseFloat(n)) && isFinite(n);
  }

  /**
   * Set the style to the given popper
   * @method
   * @memberof Popper.Utils
   * @argument {Element} element - Element to apply the style to
   * @argument {Object} styles
   * Object with a list of properties and values which will be applied to the element
   */
  function setStyles(element, styles) {
    Object.keys(styles).forEach(function (prop) {
      var unit = '';
      // add unit if the value is numeric and is one of the following
      if (['width', 'height', 'top', 'right', 'bottom', 'left'].indexOf(prop) !== -1 && isNumeric(styles[prop])) {
        unit = 'px';
      }
      element.style[prop] = styles[prop] + unit;
    });
  }

  /**
   * Set the attributes to the given popper
   * @method
   * @memberof Popper.Utils
   * @argument {Element} element - Element to apply the attributes to
   * @argument {Object} styles
   * Object with a list of properties and values which will be applied to the element
   */
  function setAttributes(element, attributes) {
    Object.keys(attributes).forEach(function (prop) {
      var value = attributes[prop];
      if (value !== false) {
        element.setAttribute(prop, attributes[prop]);
      } else {
        element.removeAttribute(prop);
      }
    });
  }

  /**
   * @function
   * @memberof Modifiers
   * @argument {Object} data - The data object generated by `update` method
   * @argument {Object} data.styles - List of style properties - values to apply to popper element
   * @argument {Object} data.attributes - List of attribute properties - values to apply to popper element
   * @argument {Object} options - Modifiers configuration and options
   * @returns {Object} The same data object
   */
  function applyStyle(data) {
    // any property present in `data.styles` will be applied to the popper,
    // in this way we can make the 3rd party modifiers add custom styles to it
    // Be aware, modifiers could override the properties defined in the previous
    // lines of this modifier!
    setStyles(data.instance.popper, data.styles);

    // any property present in `data.attributes` will be applied to the popper,
    // they will be set as HTML attributes of the element
    setAttributes(data.instance.popper, data.attributes);

    // if arrowElement is defined and arrowStyles has some properties
    if (data.arrowElement && Object.keys(data.arrowStyles).length) {
      setStyles(data.arrowElement, data.arrowStyles);
    }

    return data;
  }

  /**
   * Set the x-placement attribute before everything else because it could be used
   * to add margins to the popper margins needs to be calculated to get the
   * correct popper offsets.
   * @method
   * @memberof Popper.modifiers
   * @param {HTMLElement} reference - The reference element used to position the popper
   * @param {HTMLElement} popper - The HTML element used as popper
   * @param {Object} options - Popper.js options
   */
  function applyStyleOnLoad(reference, popper, options, modifierOptions, state) {
    // compute reference element offsets
    var referenceOffsets = getReferenceOffsets(state, popper, reference, options.positionFixed);

    // compute auto placement, store placement inside the data object,
    // modifiers will be able to edit `placement` if needed
    // and refer to originalPlacement to know the original value
    var placement = computeAutoPlacement(options.placement, referenceOffsets, popper, reference, options.modifiers.flip.boundariesElement, options.modifiers.flip.padding);

    popper.setAttribute('x-placement', placement);

    // Apply `position` to popper before anything else because
    // without the position applied we can't guarantee correct computations
    setStyles(popper, { position: options.positionFixed ? 'fixed' : 'absolute' });

    return options;
  }

  /**
   * @function
   * @memberof Popper.Utils
   * @argument {Object} data - The data object generated by `update` method
   * @argument {Boolean} shouldRound - If the offsets should be rounded at all
   * @returns {Object} The popper's position offsets rounded
   *
   * The tale of pixel-perfect positioning. It's still not 100% perfect, but as
   * good as it can be within reason.
   * Discussion here: https://github.com/FezVrasta/popper.js/pull/715
   *
   * Low DPI screens cause a popper to be blurry if not using full pixels (Safari
   * as well on High DPI screens).
   *
   * Firefox prefers no rounding for positioning and does not have blurriness on
   * high DPI screens.
   *
   * Only horizontal placement and left/right values need to be considered.
   */
  function getRoundedOffsets(data, shouldRound) {
    var _data$offsets = data.offsets,
        popper = _data$offsets.popper,
        reference = _data$offsets.reference;


    var isVertical = ['left', 'right'].indexOf(data.placement) !== -1;
    var isVariation = data.placement.indexOf('-') !== -1;
    var sameWidthOddness = reference.width % 2 === popper.width % 2;
    var bothOddWidth = reference.width % 2 === 1 && popper.width % 2 === 1;
    var noRound = function noRound(v) {
      return v;
    };

    var horizontalToInteger = !shouldRound ? noRound : isVertical || isVariation || sameWidthOddness ? Math.round : Math.floor;
    var verticalToInteger = !shouldRound ? noRound : Math.round;

    return {
      left: horizontalToInteger(bothOddWidth && !isVariation && shouldRound ? popper.left - 1 : popper.left),
      top: verticalToInteger(popper.top),
      bottom: verticalToInteger(popper.bottom),
      right: horizontalToInteger(popper.right)
    };
  }

  var isFirefox = isBrowser && /Firefox/i.test(navigator.userAgent);

  /**
   * @function
   * @memberof Modifiers
   * @argument {Object} data - The data object generated by `update` method
   * @argument {Object} options - Modifiers configuration and options
   * @returns {Object} The data object, properly modified
   */
  function computeStyle(data, options) {
    var x = options.x,
        y = options.y;
    var popper = data.offsets.popper;

    // Remove this legacy support in Popper.js v2

    var legacyGpuAccelerationOption = find(data.instance.modifiers, function (modifier) {
      return modifier.name === 'applyStyle';
    }).gpuAcceleration;
    if (legacyGpuAccelerationOption !== undefined) {
      console.warn('WARNING: `gpuAcceleration` option moved to `computeStyle` modifier and will not be supported in future versions of Popper.js!');
    }
    var gpuAcceleration = legacyGpuAccelerationOption !== undefined ? legacyGpuAccelerationOption : options.gpuAcceleration;

    var offsetParent = getOffsetParent(data.instance.popper);
    var offsetParentRect = getBoundingClientRect(offsetParent);

    // Styles
    var styles = {
      position: popper.position
    };

    var offsets = getRoundedOffsets(data, window.devicePixelRatio < 2 || !isFirefox);

    var sideA = x === 'bottom' ? 'top' : 'bottom';
    var sideB = y === 'right' ? 'left' : 'right';

    // if gpuAcceleration is set to `true` and transform is supported,
    //  we use `translate3d` to apply the position to the popper we
    // automatically use the supported prefixed version if needed
    var prefixedProperty = getSupportedPropertyName('transform');

    // now, let's make a step back and look at this code closely (wtf?)
    // If the content of the popper grows once it's been positioned, it
    // may happen that the popper gets misplaced because of the new content
    // overflowing its reference element
    // To avoid this problem, we provide two options (x and y), which allow
    // the consumer to define the offset origin.
    // If we position a popper on top of a reference element, we can set
    // `x` to `top` to make the popper grow towards its top instead of
    // its bottom.
    var left = void 0,
        top = void 0;
    if (sideA === 'bottom') {
      // when offsetParent is <html> the positioning is relative to the bottom of the screen (excluding the scrollbar)
      // and not the bottom of the html element
      if (offsetParent.nodeName === 'HTML') {
        top = -offsetParent.clientHeight + offsets.bottom;
      } else {
        top = -offsetParentRect.height + offsets.bottom;
      }
    } else {
      top = offsets.top;
    }
    if (sideB === 'right') {
      if (offsetParent.nodeName === 'HTML') {
        left = -offsetParent.clientWidth + offsets.right;
      } else {
        left = -offsetParentRect.width + offsets.right;
      }
    } else {
      left = offsets.left;
    }
    if (gpuAcceleration && prefixedProperty) {
      styles[prefixedProperty] = 'translate3d(' + left + 'px, ' + top + 'px, 0)';
      styles[sideA] = 0;
      styles[sideB] = 0;
      styles.willChange = 'transform';
    } else {
      // othwerise, we use the standard `top`, `left`, `bottom` and `right` properties
      var invertTop = sideA === 'bottom' ? -1 : 1;
      var invertLeft = sideB === 'right' ? -1 : 1;
      styles[sideA] = top * invertTop;
      styles[sideB] = left * invertLeft;
      styles.willChange = sideA + ', ' + sideB;
    }

    // Attributes
    var attributes = {
      'x-placement': data.placement
    };

    // Update `data` attributes, styles and arrowStyles
    data.attributes = _extends({}, attributes, data.attributes);
    data.styles = _extends({}, styles, data.styles);
    data.arrowStyles = _extends({}, data.offsets.arrow, data.arrowStyles);

    return data;
  }

  /**
   * Helper used to know if the given modifier depends from another one.<br />
   * It checks if the needed modifier is listed and enabled.
   * @method
   * @memberof Popper.Utils
   * @param {Array} modifiers - list of modifiers
   * @param {String} requestingName - name of requesting modifier
   * @param {String} requestedName - name of requested modifier
   * @returns {Boolean}
   */
  function isModifierRequired(modifiers, requestingName, requestedName) {
    var requesting = find(modifiers, function (_ref) {
      var name = _ref.name;
      return name === requestingName;
    });

    var isRequired = !!requesting && modifiers.some(function (modifier) {
      return modifier.name === requestedName && modifier.enabled && modifier.order < requesting.order;
    });

    if (!isRequired) {
      var _requesting = '`' + requestingName + '`';
      var requested = '`' + requestedName + '`';
      console.warn(requested + ' modifier is required by ' + _requesting + ' modifier in order to work, be sure to include it before ' + _requesting + '!');
    }
    return isRequired;
  }

  /**
   * @function
   * @memberof Modifiers
   * @argument {Object} data - The data object generated by update method
   * @argument {Object} options - Modifiers configuration and options
   * @returns {Object} The data object, properly modified
   */
  function arrow(data, options) {
    var _data$offsets$arrow;

    // arrow depends on keepTogether in order to work
    if (!isModifierRequired(data.instance.modifiers, 'arrow', 'keepTogether')) {
      return data;
    }

    var arrowElement = options.element;

    // if arrowElement is a string, suppose it's a CSS selector
    if (typeof arrowElement === 'string') {
      arrowElement = data.instance.popper.querySelector(arrowElement);

      // if arrowElement is not found, don't run the modifier
      if (!arrowElement) {
        return data;
      }
    } else {
      // if the arrowElement isn't a query selector we must check that the
      // provided DOM node is child of its popper node
      if (!data.instance.popper.contains(arrowElement)) {
        console.warn('WARNING: `arrow.element` must be child of its popper element!');
        return data;
      }
    }

    var placement = data.placement.split('-')[0];
    var _data$offsets = data.offsets,
        popper = _data$offsets.popper,
        reference = _data$offsets.reference;

    var isVertical = ['left', 'right'].indexOf(placement) !== -1;

    var len = isVertical ? 'height' : 'width';
    var sideCapitalized = isVertical ? 'Top' : 'Left';
    var side = sideCapitalized.toLowerCase();
    var altSide = isVertical ? 'left' : 'top';
    var opSide = isVertical ? 'bottom' : 'right';
    var arrowElementSize = getOuterSizes(arrowElement)[len];

    //
    // extends keepTogether behavior making sure the popper and its
    // reference have enough pixels in conjunction
    //

    // top/left side
    if (reference[opSide] - arrowElementSize < popper[side]) {
      data.offsets.popper[side] -= popper[side] - (reference[opSide] - arrowElementSize);
    }
    // bottom/right side
    if (reference[side] + arrowElementSize > popper[opSide]) {
      data.offsets.popper[side] += reference[side] + arrowElementSize - popper[opSide];
    }
    data.offsets.popper = getClientRect(data.offsets.popper);

    // compute center of the popper
    var center = reference[side] + reference[len] / 2 - arrowElementSize / 2;

    // Compute the sideValue using the updated popper offsets
    // take popper margin in account because we don't have this info available
    var css = getStyleComputedProperty(data.instance.popper);
    var popperMarginSide = parseFloat(css['margin' + sideCapitalized], 10);
    var popperBorderSide = parseFloat(css['border' + sideCapitalized + 'Width'], 10);
    var sideValue = center - data.offsets.popper[side] - popperMarginSide - popperBorderSide;

    // prevent arrowElement from being placed not contiguously to its popper
    sideValue = Math.max(Math.min(popper[len] - arrowElementSize, sideValue), 0);

    data.arrowElement = arrowElement;
    data.offsets.arrow = (_data$offsets$arrow = {}, defineProperty(_data$offsets$arrow, side, Math.round(sideValue)), defineProperty(_data$offsets$arrow, altSide, ''), _data$offsets$arrow);

    return data;
  }

  /**
   * Get the opposite placement variation of the given one
   * @method
   * @memberof Popper.Utils
   * @argument {String} placement variation
   * @returns {String} flipped placement variation
   */
  function getOppositeVariation(variation) {
    if (variation === 'end') {
      return 'start';
    } else if (variation === 'start') {
      return 'end';
    }
    return variation;
  }

  /**
   * List of accepted placements to use as values of the `placement` option.<br />
   * Valid placements are:
   * - `auto`
   * - `top`
   * - `right`
   * - `bottom`
   * - `left`
   *
   * Each placement can have a variation from this list:
   * - `-start`
   * - `-end`
   *
   * Variations are interpreted easily if you think of them as the left to right
   * written languages. Horizontally (`top` and `bottom`), `start` is left and `end`
   * is right.<br />
   * Vertically (`left` and `right`), `start` is top and `end` is bottom.
   *
   * Some valid examples are:
   * - `top-end` (on top of reference, right aligned)
   * - `right-start` (on right of reference, top aligned)
   * - `bottom` (on bottom, centered)
   * - `auto-end` (on the side with more space available, alignment depends by placement)
   *
   * @static
   * @type {Array}
   * @enum {String}
   * @readonly
   * @method placements
   * @memberof Popper
   */
  var placements = ['auto-start', 'auto', 'auto-end', 'top-start', 'top', 'top-end', 'right-start', 'right', 'right-end', 'bottom-end', 'bottom', 'bottom-start', 'left-end', 'left', 'left-start'];

  // Get rid of `auto` `auto-start` and `auto-end`
  var validPlacements = placements.slice(3);

  /**
   * Given an initial placement, returns all the subsequent placements
   * clockwise (or counter-clockwise).
   *
   * @method
   * @memberof Popper.Utils
   * @argument {String} placement - A valid placement (it accepts variations)
   * @argument {Boolean} counter - Set to true to walk the placements counterclockwise
   * @returns {Array} placements including their variations
   */
  function clockwise(placement) {
    var counter = arguments.length > 1 && arguments[1] !== undefined ? arguments[1] : false;

    var index = validPlacements.indexOf(placement);
    var arr = validPlacements.slice(index + 1).concat(validPlacements.slice(0, index));
    return counter ? arr.reverse() : arr;
  }

  var BEHAVIORS = {
    FLIP: 'flip',
    CLOCKWISE: 'clockwise',
    COUNTERCLOCKWISE: 'counterclockwise'
  };

  /**
   * @function
   * @memberof Modifiers
   * @argument {Object} data - The data object generated by update method
   * @argument {Object} options - Modifiers configuration and options
   * @returns {Object} The data object, properly modified
   */
  function flip(data, options) {
    // if `inner` modifier is enabled, we can't use the `flip` modifier
    if (isModifierEnabled(data.instance.modifiers, 'inner')) {
      return data;
    }

    if (data.flipped && data.placement === data.originalPlacement) {
      // seems like flip is trying to loop, probably there's not enough space on any of the flippable sides
      return data;
    }

    var boundaries = getBoundaries(data.instance.popper, data.instance.reference, options.padding, options.boundariesElement, data.positionFixed);

    var placement = data.placement.split('-')[0];
    var placementOpposite = getOppositePlacement(placement);
    var variation = data.placement.split('-')[1] || '';

    var flipOrder = [];

    switch (options.behavior) {
      case BEHAVIORS.FLIP:
        flipOrder = [placement, placementOpposite];
        break;
      case BEHAVIORS.CLOCKWISE:
        flipOrder = clockwise(placement);
        break;
      case BEHAVIORS.COUNTERCLOCKWISE:
        flipOrder = clockwise(placement, true);
        break;
      default:
        flipOrder = options.behavior;
    }

    flipOrder.forEach(function (step, index) {
      if (placement !== step || flipOrder.length === index + 1) {
        return data;
      }

      placement = data.placement.split('-')[0];
      placementOpposite = getOppositePlacement(placement);

      var popperOffsets = data.offsets.popper;
      var refOffsets = data.offsets.reference;

      // using floor because the reference offsets may contain decimals we are not going to consider here
      var floor = Math.floor;
      var overlapsRef = placement === 'left' && floor(popperOffsets.right) > floor(refOffsets.left) || placement === 'right' && floor(popperOffsets.left) < floor(refOffsets.right) || placement === 'top' && floor(popperOffsets.bottom) > floor(refOffsets.top) || placement === 'bottom' && floor(popperOffsets.top) < floor(refOffsets.bottom);

      var overflowsLeft = floor(popperOffsets.left) < floor(boundaries.left);
      var overflowsRight = floor(popperOffsets.right) > floor(boundaries.right);
      var overflowsTop = floor(popperOffsets.top) < floor(boundaries.top);
      var overflowsBottom = floor(popperOffsets.bottom) > floor(boundaries.bottom);

      var overflowsBoundaries = placement === 'left' && overflowsLeft || placement === 'right' && overflowsRight || placement === 'top' && overflowsTop || placement === 'bottom' && overflowsBottom;

      // flip the variation if required
      var isVertical = ['top', 'bottom'].indexOf(placement) !== -1;
      var flippedVariation = !!options.flipVariations && (isVertical && variation === 'start' && overflowsLeft || isVertical && variation === 'end' && overflowsRight || !isVertical && variation === 'start' && overflowsTop || !isVertical && variation === 'end' && overflowsBottom);

      if (overlapsRef || overflowsBoundaries || flippedVariation) {
        // this boolean to detect any flip loop
        data.flipped = true;

        if (overlapsRef || overflowsBoundaries) {
          placement = flipOrder[index + 1];
        }

        if (flippedVariation) {
          variation = getOppositeVariation(variation);
        }

        data.placement = placement + (variation ? '-' + variation : '');

        // this object contains `position`, we want to preserve it along with
        // any additional property we may add in the future
        data.offsets.popper = _extends({}, data.offsets.popper, getPopperOffsets(data.instance.popper, data.offsets.reference, data.placement));

        data = runModifiers(data.instance.modifiers, data, 'flip');
      }
    });
    return data;
  }

  /**
   * @function
   * @memberof Modifiers
   * @argument {Object} data - The data object generated by update method
   * @argument {Object} options - Modifiers configuration and options
   * @returns {Object} The data object, properly modified
   */
  function keepTogether(data) {
    var _data$offsets = data.offsets,
        popper = _data$offsets.popper,
        reference = _data$offsets.reference;

    var placement = data.placement.split('-')[0];
    var floor = Math.floor;
    var isVertical = ['top', 'bottom'].indexOf(placement) !== -1;
    var side = isVertical ? 'right' : 'bottom';
    var opSide = isVertical ? 'left' : 'top';
    var measurement = isVertical ? 'width' : 'height';

    if (popper[side] < floor(reference[opSide])) {
      data.offsets.popper[opSide] = floor(reference[opSide]) - popper[measurement];
    }
    if (popper[opSide] > floor(reference[side])) {
      data.offsets.popper[opSide] = floor(reference[side]);
    }

    return data;
  }

  /**
   * Converts a string containing value + unit into a px value number
   * @function
   * @memberof {modifiers~offset}
   * @private
   * @argument {String} str - Value + unit string
   * @argument {String} measurement - `height` or `width`
   * @argument {Object} popperOffsets
   * @argument {Object} referenceOffsets
   * @returns {Number|String}
   * Value in pixels, or original string if no values were extracted
   */
  function toValue(str, measurement, popperOffsets, referenceOffsets) {
    // separate value from unit
    var split = str.match(/((?:\-|\+)?\d*\.?\d*)(.*)/);
    var value = +split[1];
    var unit = split[2];

    // If it's not a number it's an operator, I guess
    if (!value) {
      return str;
    }

    if (unit.indexOf('%') === 0) {
      var element = void 0;
      switch (unit) {
        case '%p':
          element = popperOffsets;
          break;
        case '%':
        case '%r':
        default:
          element = referenceOffsets;
      }

      var rect = getClientRect(element);
      return rect[measurement] / 100 * value;
    } else if (unit === 'vh' || unit === 'vw') {
      // if is a vh or vw, we calculate the size based on the viewport
      var size = void 0;
      if (unit === 'vh') {
        size = Math.max(document.documentElement.clientHeight, window.innerHeight || 0);
      } else {
        size = Math.max(document.documentElement.clientWidth, window.innerWidth || 0);
      }
      return size / 100 * value;
    } else {
      // if is an explicit pixel unit, we get rid of the unit and keep the value
      // if is an implicit unit, it's px, and we return just the value
      return value;
    }
  }

  /**
   * Parse an `offset` string to extrapolate `x` and `y` numeric offsets.
   * @function
   * @memberof {modifiers~offset}
   * @private
   * @argument {String} offset
   * @argument {Object} popperOffsets
   * @argument {Object} referenceOffsets
   * @argument {String} basePlacement
   * @returns {Array} a two cells array with x and y offsets in numbers
   */
  function parseOffset(offset, popperOffsets, referenceOffsets, basePlacement) {
    var offsets = [0, 0];

    // Use height if placement is left or right and index is 0 otherwise use width
    // in this way the first offset will use an axis and the second one
    // will use the other one
    var useHeight = ['right', 'left'].indexOf(basePlacement) !== -1;

    // Split the offset string to obtain a list of values and operands
    // The regex addresses values with the plus or minus sign in front (+10, -20, etc)
    var fragments = offset.split(/(\+|\-)/).map(function (frag) {
      return frag.trim();
    });

    // Detect if the offset string contains a pair of values or a single one
    // they could be separated by comma or space
    var divider = fragments.indexOf(find(fragments, function (frag) {
      return frag.search(/,|\s/) !== -1;
    }));

    if (fragments[divider] && fragments[divider].indexOf(',') === -1) {
      console.warn('Offsets separated by white space(s) are deprecated, use a comma (,) instead.');
    }

    // If divider is found, we divide the list of values and operands to divide
    // them by ofset X and Y.
    var splitRegex = /\s*,\s*|\s+/;
    var ops = divider !== -1 ? [fragments.slice(0, divider).concat([fragments[divider].split(splitRegex)[0]]), [fragments[divider].split(splitRegex)[1]].concat(fragments.slice(divider + 1))] : [fragments];

    // Convert the values with units to absolute pixels to allow our computations
    ops = ops.map(function (op, index) {
      // Most of the units rely on the orientation of the popper
      var measurement = (index === 1 ? !useHeight : useHeight) ? 'height' : 'width';
      var mergeWithPrevious = false;
      return op
      // This aggregates any `+` or `-` sign that aren't considered operators
      // e.g.: 10 + +5 => [10, +, +5]
      .reduce(function (a, b) {
        if (a[a.length - 1] === '' && ['+', '-'].indexOf(b) !== -1) {
          a[a.length - 1] = b;
          mergeWithPrevious = true;
          return a;
        } else if (mergeWithPrevious) {
          a[a.length - 1] += b;
          mergeWithPrevious = false;
          return a;
        } else {
          return a.concat(b);
        }
      }, [])
      // Here we convert the string values into number values (in px)
      .map(function (str) {
        return toValue(str, measurement, popperOffsets, referenceOffsets);
      });
    });

    // Loop trough the offsets arrays and execute the operations
    ops.forEach(function (op, index) {
      op.forEach(function (frag, index2) {
        if (isNumeric(frag)) {
          offsets[index] += frag * (op[index2 - 1] === '-' ? -1 : 1);
        }
      });
    });
    return offsets;
  }

  /**
   * @function
   * @memberof Modifiers
   * @argument {Object} data - The data object generated by update method
   * @argument {Object} options - Modifiers configuration and options
   * @argument {Number|String} options.offset=0
   * The offset value as described in the modifier description
   * @returns {Object} The data object, properly modified
   */
  function offset(data, _ref) {
    var offset = _ref.offset;
    var placement = data.placement,
        _data$offsets = data.offsets,
        popper = _data$offsets.popper,
        reference = _data$offsets.reference;

    var basePlacement = placement.split('-')[0];

    var offsets = void 0;
    if (isNumeric(+offset)) {
      offsets = [+offset, 0];
    } else {
      offsets = parseOffset(offset, popper, reference, basePlacement);
    }

    if (basePlacement === 'left') {
      popper.top += offsets[0];
      popper.left -= offsets[1];
    } else if (basePlacement === 'right') {
      popper.top += offsets[0];
      popper.left += offsets[1];
    } else if (basePlacement === 'top') {
      popper.left += offsets[0];
      popper.top -= offsets[1];
    } else if (basePlacement === 'bottom') {
      popper.left += offsets[0];
      popper.top += offsets[1];
    }

    data.popper = popper;
    return data;
  }

  /**
   * @function
   * @memberof Modifiers
   * @argument {Object} data - The data object generated by `update` method
   * @argument {Object} options - Modifiers configuration and options
   * @returns {Object} The data object, properly modified
   */
  function preventOverflow(data, options) {
    var boundariesElement = options.boundariesElement || getOffsetParent(data.instance.popper);

    // If offsetParent is the reference element, we really want to
    // go one step up and use the next offsetParent as reference to
    // avoid to make this modifier completely useless and look like broken
    if (data.instance.reference === boundariesElement) {
      boundariesElement = getOffsetParent(boundariesElement);
    }

    // NOTE: DOM access here
    // resets the popper's position so that the document size can be calculated excluding
    // the size of the popper element itself
    var transformProp = getSupportedPropertyName('transform');
    var popperStyles = data.instance.popper.style; // assignment to help minification
    var top = popperStyles.top,
        left = popperStyles.left,
        transform = popperStyles[transformProp];

    popperStyles.top = '';
    popperStyles.left = '';
    popperStyles[transformProp] = '';

    var boundaries = getBoundaries(data.instance.popper, data.instance.reference, options.padding, boundariesElement, data.positionFixed);

    // NOTE: DOM access here
    // restores the original style properties after the offsets have been computed
    popperStyles.top = top;
    popperStyles.left = left;
    popperStyles[transformProp] = transform;

    options.boundaries = boundaries;

    var order = options.priority;
    var popper = data.offsets.popper;

    var check = {
      primary: function primary(placement) {
        var value = popper[placement];
        if (popper[placement] < boundaries[placement] && !options.escapeWithReference) {
          value = Math.max(popper[placement], boundaries[placement]);
        }
        return defineProperty({}, placement, value);
      },
      secondary: function secondary(placement) {
        var mainSide = placement === 'right' ? 'left' : 'top';
        var value = popper[mainSide];
        if (popper[placement] > boundaries[placement] && !options.escapeWithReference) {
          value = Math.min(popper[mainSide], boundaries[placement] - (placement === 'right' ? popper.width : popper.height));
        }
        return defineProperty({}, mainSide, value);
      }
    };

    order.forEach(function (placement) {
      var side = ['left', 'top'].indexOf(placement) !== -1 ? 'primary' : 'secondary';
      popper = _extends({}, popper, check[side](placement));
    });

    data.offsets.popper = popper;

    return data;
  }

  /**
   * @function
   * @memberof Modifiers
   * @argument {Object} data - The data object generated by `update` method
   * @argument {Object} options - Modifiers configuration and options
   * @returns {Object} The data object, properly modified
   */
  function shift(data) {
    var placement = data.placement;
    var basePlacement = placement.split('-')[0];
    var shiftvariation = placement.split('-')[1];

    // if shift shiftvariation is specified, run the modifier
    if (shiftvariation) {
      var _data$offsets = data.offsets,
          reference = _data$offsets.reference,
          popper = _data$offsets.popper;

      var isVertical = ['bottom', 'top'].indexOf(basePlacement) !== -1;
      var side = isVertical ? 'left' : 'top';
      var measurement = isVertical ? 'width' : 'height';

      var shiftOffsets = {
        start: defineProperty({}, side, reference[side]),
        end: defineProperty({}, side, reference[side] + reference[measurement] - popper[measurement])
      };

      data.offsets.popper = _extends({}, popper, shiftOffsets[shiftvariation]);
    }

    return data;
  }

  /**
   * @function
   * @memberof Modifiers
   * @argument {Object} data - The data object generated by update method
   * @argument {Object} options - Modifiers configuration and options
   * @returns {Object} The data object, properly modified
   */
  function hide(data) {
    if (!isModifierRequired(data.instance.modifiers, 'hide', 'preventOverflow')) {
      return data;
    }

    var refRect = data.offsets.reference;
    var bound = find(data.instance.modifiers, function (modifier) {
      return modifier.name === 'preventOverflow';
    }).boundaries;

    if (refRect.bottom < bound.top || refRect.left > bound.right || refRect.top > bound.bottom || refRect.right < bound.left) {
      // Avoid unnecessary DOM access if visibility hasn't changed
      if (data.hide === true) {
        return data;
      }

      data.hide = true;
      data.attributes['x-out-of-boundaries'] = '';
    } else {
      // Avoid unnecessary DOM access if visibility hasn't changed
      if (data.hide === false) {
        return data;
      }

      data.hide = false;
      data.attributes['x-out-of-boundaries'] = false;
    }

    return data;
  }

  /**
   * @function
   * @memberof Modifiers
   * @argument {Object} data - The data object generated by `update` method
   * @argument {Object} options - Modifiers configuration and options
   * @returns {Object} The data object, properly modified
   */
  function inner(data) {
    var placement = data.placement;
    var basePlacement = placement.split('-')[0];
    var _data$offsets = data.offsets,
        popper = _data$offsets.popper,
        reference = _data$offsets.reference;

    var isHoriz = ['left', 'right'].indexOf(basePlacement) !== -1;

    var subtractLength = ['top', 'left'].indexOf(basePlacement) === -1;

    popper[isHoriz ? 'left' : 'top'] = reference[basePlacement] - (subtractLength ? popper[isHoriz ? 'width' : 'height'] : 0);

    data.placement = getOppositePlacement(placement);
    data.offsets.popper = getClientRect(popper);

    return data;
  }

  /**
   * Modifier function, each modifier can have a function of this type assigned
   * to its `fn` property.<br />
   * These functions will be called on each update, this means that you must
   * make sure they are performant enough to avoid performance bottlenecks.
   *
   * @function ModifierFn
   * @argument {dataObject} data - The data object generated by `update` method
   * @argument {Object} options - Modifiers configuration and options
   * @returns {dataObject} The data object, properly modified
   */

  /**
   * Modifiers are plugins used to alter the behavior of your poppers.<br />
   * Popper.js uses a set of 9 modifiers to provide all the basic functionalities
   * needed by the library.
   *
   * Usually you don't want to override the `order`, `fn` and `onLoad` props.
   * All the other properties are configurations that could be tweaked.
   * @namespace modifiers
   */
  var modifiers = {
    /**
     * Modifier used to shift the popper on the start or end of its reference
     * element.<br />
     * It will read the variation of the `placement` property.<br />
     * It can be one either `-end` or `-start`.
     * @memberof modifiers
     * @inner
     */
    shift: {
      /** @prop {number} order=100 - Index used to define the order of execution */
      order: 100,
      /** @prop {Boolean} enabled=true - Whether the modifier is enabled or not */
      enabled: true,
      /** @prop {ModifierFn} */
      fn: shift
    },

    /**
     * The `offset` modifier can shift your popper on both its axis.
     *
     * It accepts the following units:
     * - `px` or unit-less, interpreted as pixels
     * - `%` or `%r`, percentage relative to the length of the reference element
     * - `%p`, percentage relative to the length of the popper element
     * - `vw`, CSS viewport width unit
     * - `vh`, CSS viewport height unit
     *
     * For length is intended the main axis relative to the placement of the popper.<br />
     * This means that if the placement is `top` or `bottom`, the length will be the
     * `width`. In case of `left` or `right`, it will be the `height`.
     *
     * You can provide a single value (as `Number` or `String`), or a pair of values
     * as `String` divided by a comma or one (or more) white spaces.<br />
     * The latter is a deprecated method because it leads to confusion and will be
     * removed in v2.<br />
     * Additionally, it accepts additions and subtractions between different units.
     * Note that multiplications and divisions aren't supported.
     *
     * Valid examples are:
     * ```
     * 10
     * '10%'
     * '10, 10'
     * '10%, 10'
     * '10 + 10%'
     * '10 - 5vh + 3%'
     * '-10px + 5vh, 5px - 6%'
     * ```
     * > **NB**: If you desire to apply offsets to your poppers in a way that may make them overlap
     * > with their reference element, unfortunately, you will have to disable the `flip` modifier.
     * > You can read more on this at this [issue](https://github.com/FezVrasta/popper.js/issues/373).
     *
     * @memberof modifiers
     * @inner
     */
    offset: {
      /** @prop {number} order=200 - Index used to define the order of execution */
      order: 200,
      /** @prop {Boolean} enabled=true - Whether the modifier is enabled or not */
      enabled: true,
      /** @prop {ModifierFn} */
      fn: offset,
      /** @prop {Number|String} offset=0
       * The offset value as described in the modifier description
       */
      offset: 0
    },

    /**
     * Modifier used to prevent the popper from being positioned outside the boundary.
     *
     * A scenario exists where the reference itself is not within the boundaries.<br />
     * We can say it has "escaped the boundaries" — or just "escaped".<br />
     * In this case we need to decide whether the popper should either:
     *
     * - detach from the reference and remain "trapped" in the boundaries, or
     * - if it should ignore the boundary and "escape with its reference"
     *
     * When `escapeWithReference` is set to`true` and reference is completely
     * outside its boundaries, the popper will overflow (or completely leave)
     * the boundaries in order to remain attached to the edge of the reference.
     *
     * @memberof modifiers
     * @inner
     */
    preventOverflow: {
      /** @prop {number} order=300 - Index used to define the order of execution */
      order: 300,
      /** @prop {Boolean} enabled=true - Whether the modifier is enabled or not */
      enabled: true,
      /** @prop {ModifierFn} */
      fn: preventOverflow,
      /**
       * @prop {Array} [priority=['left','right','top','bottom']]
       * Popper will try to prevent overflow following these priorities by default,
       * then, it could overflow on the left and on top of the `boundariesElement`
       */
      priority: ['left', 'right', 'top', 'bottom'],
      /**
       * @prop {number} padding=5
       * Amount of pixel used to define a minimum distance between the boundaries
       * and the popper. This makes sure the popper always has a little padding
       * between the edges of its container
       */
      padding: 5,
      /**
       * @prop {String|HTMLElement} boundariesElement='scrollParent'
       * Boundaries used by the modifier. Can be `scrollParent`, `window`,
       * `viewport` or any DOM element.
       */
      boundariesElement: 'scrollParent'
    },

    /**
     * Modifier used to make sure the reference and its popper stay near each other
     * without leaving any gap between the two. Especially useful when the arrow is
     * enabled and you want to ensure that it points to its reference element.
     * It cares only about the first axis. You can still have poppers with margin
     * between the popper and its reference element.
     * @memberof modifiers
     * @inner
     */
    keepTogether: {
      /** @prop {number} order=400 - Index used to define the order of execution */
      order: 400,
      /** @prop {Boolean} enabled=true - Whether the modifier is enabled or not */
      enabled: true,
      /** @prop {ModifierFn} */
      fn: keepTogether
    },

    /**
     * This modifier is used to move the `arrowElement` of the popper to make
     * sure it is positioned between the reference element and its popper element.
     * It will read the outer size of the `arrowElement` node to detect how many
     * pixels of conjunction are needed.
     *
     * It has no effect if no `arrowElement` is provided.
     * @memberof modifiers
     * @inner
     */
    arrow: {
      /** @prop {number} order=500 - Index used to define the order of execution */
      order: 500,
      /** @prop {Boolean} enabled=true - Whether the modifier is enabled or not */
      enabled: true,
      /** @prop {ModifierFn} */
      fn: arrow,
      /** @prop {String|HTMLElement} element='[x-arrow]' - Selector or node used as arrow */
      element: '[x-arrow]'
    },

    /**
     * Modifier used to flip the popper's placement when it starts to overlap its
     * reference element.
     *
     * Requires the `preventOverflow` modifier before it in order to work.
     *
     * **NOTE:** this modifier will interrupt the current update cycle and will
     * restart it if it detects the need to flip the placement.
     * @memberof modifiers
     * @inner
     */
    flip: {
      /** @prop {number} order=600 - Index used to define the order of execution */
      order: 600,
      /** @prop {Boolean} enabled=true - Whether the modifier is enabled or not */
      enabled: true,
      /** @prop {ModifierFn} */
      fn: flip,
      /**
       * @prop {String|Array} behavior='flip'
       * The behavior used to change the popper's placement. It can be one of
       * `flip`, `clockwise`, `counterclockwise` or an array with a list of valid
       * placements (with optional variations)
       */
      behavior: 'flip',
      /**
       * @prop {number} padding=5
       * The popper will flip if it hits the edges of the `boundariesElement`
       */
      padding: 5,
      /**
       * @prop {String|HTMLElement} boundariesElement='viewport'
       * The element which will define the boundaries of the popper position.
       * The popper will never be placed outside of the defined boundaries
       * (except if `keepTogether` is enabled)
       */
      boundariesElement: 'viewport'
    },

    /**
     * Modifier used to make the popper flow toward the inner of the reference element.
     * By default, when this modifier is disabled, the popper will be placed outside
     * the reference element.
     * @memberof modifiers
     * @inner
     */
    inner: {
      /** @prop {number} order=700 - Index used to define the order of execution */
      order: 700,
      /** @prop {Boolean} enabled=false - Whether the modifier is enabled or not */
      enabled: false,
      /** @prop {ModifierFn} */
      fn: inner
    },

    /**
     * Modifier used to hide the popper when its reference element is outside of the
     * popper boundaries. It will set a `x-out-of-boundaries` attribute which can
     * be used to hide with a CSS selector the popper when its reference is
     * out of boundaries.
     *
     * Requires the `preventOverflow` modifier before it in order to work.
     * @memberof modifiers
     * @inner
     */
    hide: {
      /** @prop {number} order=800 - Index used to define the order of execution */
      order: 800,
      /** @prop {Boolean} enabled=true - Whether the modifier is enabled or not */
      enabled: true,
      /** @prop {ModifierFn} */
      fn: hide
    },

    /**
     * Computes the style that will be applied to the popper element to gets
     * properly positioned.
     *
     * Note that this modifier will not touch the DOM, it just prepares the styles
     * so that `applyStyle` modifier can apply it. This separation is useful
     * in case you need to replace `applyStyle` with a custom implementation.
     *
     * This modifier has `850` as `order` value to maintain backward compatibility
     * with previous versions of Popper.js. Expect the modifiers ordering method
     * to change in future major versions of the library.
     *
     * @memberof modifiers
     * @inner
     */
    computeStyle: {
      /** @prop {number} order=850 - Index used to define the order of execution */
      order: 850,
      /** @prop {Boolean} enabled=true - Whether the modifier is enabled or not */
      enabled: true,
      /** @prop {ModifierFn} */
      fn: computeStyle,
      /**
       * @prop {Boolean} gpuAcceleration=true
       * If true, it uses the CSS 3D transformation to position the popper.
       * Otherwise, it will use the `top` and `left` properties
       */
      gpuAcceleration: true,
      /**
       * @prop {string} [x='bottom']
       * Where to anchor the X axis (`bottom` or `top`). AKA X offset origin.
       * Change this if your popper should grow in a direction different from `bottom`
       */
      x: 'bottom',
      /**
       * @prop {string} [x='left']
       * Where to anchor the Y axis (`left` or `right`). AKA Y offset origin.
       * Change this if your popper should grow in a direction different from `right`
       */
      y: 'right'
    },

    /**
     * Applies the computed styles to the popper element.
     *
     * All the DOM manipulations are limited to this modifier. This is useful in case
     * you want to integrate Popper.js inside a framework or view library and you
     * want to delegate all the DOM manipulations to it.
     *
     * Note that if you disable this modifier, you must make sure the popper element
     * has its position set to `absolute` before Popper.js can do its work!
     *
     * Just disable this modifier and define your own to achieve the desired effect.
     *
     * @memberof modifiers
     * @inner
     */
    applyStyle: {
      /** @prop {number} order=900 - Index used to define the order of execution */
      order: 900,
      /** @prop {Boolean} enabled=true - Whether the modifier is enabled or not */
      enabled: true,
      /** @prop {ModifierFn} */
      fn: applyStyle,
      /** @prop {Function} */
      onLoad: applyStyleOnLoad,
      /**
       * @deprecated since version 1.10.0, the property moved to `computeStyle` modifier
       * @prop {Boolean} gpuAcceleration=true
       * If true, it uses the CSS 3D transformation to position the popper.
       * Otherwise, it will use the `top` and `left` properties
       */
      gpuAcceleration: undefined
    }
  };

  /**
   * The `dataObject` is an object containing all the information used by Popper.js.
   * This object is passed to modifiers and to the `onCreate` and `onUpdate` callbacks.
   * @name dataObject
   * @property {Object} data.instance The Popper.js instance
   * @property {String} data.placement Placement applied to popper
   * @property {String} data.originalPlacement Placement originally defined on init
   * @property {Boolean} data.flipped True if popper has been flipped by flip modifier
   * @property {Boolean} data.hide True if the reference element is out of boundaries, useful to know when to hide the popper
   * @property {HTMLElement} data.arrowElement Node used as arrow by arrow modifier
   * @property {Object} data.styles Any CSS property defined here will be applied to the popper. It expects the JavaScript nomenclature (eg. `marginBottom`)
   * @property {Object} data.arrowStyles Any CSS property defined here will be applied to the popper arrow. It expects the JavaScript nomenclature (eg. `marginBottom`)
   * @property {Object} data.boundaries Offsets of the popper boundaries
   * @property {Object} data.offsets The measurements of popper, reference and arrow elements
   * @property {Object} data.offsets.popper `top`, `left`, `width`, `height` values
   * @property {Object} data.offsets.reference `top`, `left`, `width`, `height` values
   * @property {Object} data.offsets.arrow] `top` and `left` offsets, only one of them will be different from 0
   */

  /**
   * Default options provided to Popper.js constructor.<br />
   * These can be overridden using the `options` argument of Popper.js.<br />
   * To override an option, simply pass an object with the same
   * structure of the `options` object, as the 3rd argument. For example:
   * ```
   * new Popper(ref, pop, {
   *   modifiers: {
   *     preventOverflow: { enabled: false }
   *   }
   * })
   * ```
   * @type {Object}
   * @static
   * @memberof Popper
   */
  var Defaults = {
    /**
     * Popper's placement.
     * @prop {Popper.placements} placement='bottom'
     */
    placement: 'bottom',

    /**
     * Set this to true if you want popper to position it self in 'fixed' mode
     * @prop {Boolean} positionFixed=false
     */
    positionFixed: false,

    /**
     * Whether events (resize, scroll) are initially enabled.
     * @prop {Boolean} eventsEnabled=true
     */
    eventsEnabled: true,

    /**
     * Set to true if you want to automatically remove the popper when
     * you call the `destroy` method.
     * @prop {Boolean} removeOnDestroy=false
     */
    removeOnDestroy: false,

    /**
     * Callback called when the popper is created.<br />
     * By default, it is set to no-op.<br />
     * Access Popper.js instance with `data.instance`.
     * @prop {onCreate}
     */
    onCreate: function onCreate() {},

    /**
     * Callback called when the popper is updated. This callback is not called
     * on the initialization/creation of the popper, but only on subsequent
     * updates.<br />
     * By default, it is set to no-op.<br />
     * Access Popper.js instance with `data.instance`.
     * @prop {onUpdate}
     */
    onUpdate: function onUpdate() {},

    /**
     * List of modifiers used to modify the offsets before they are applied to the popper.
     * They provide most of the functionalities of Popper.js.
     * @prop {modifiers}
     */
    modifiers: modifiers
  };

  /**
   * @callback onCreate
   * @param {dataObject} data
   */

  /**
   * @callback onUpdate
   * @param {dataObject} data
   */

  // Utils
  // Methods
  var Popper = function () {
    /**
     * Creates a new Popper.js instance.
     * @class Popper
     * @param {HTMLElement|referenceObject} reference - The reference element used to position the popper
     * @param {HTMLElement} popper - The HTML element used as the popper
     * @param {Object} options - Your custom options to override the ones defined in [Defaults](#defaults)
     * @return {Object} instance - The generated Popper.js instance
     */
    function Popper(reference, popper) {
      var _this = this;

      var options = arguments.length > 2 && arguments[2] !== undefined ? arguments[2] : {};
      classCallCheck(this, Popper);

      this.scheduleUpdate = function () {
        return requestAnimationFrame(_this.update);
      };

      // make update() debounced, so that it only runs at most once-per-tick
      this.update = debounce(this.update.bind(this));

      // with {} we create a new object with the options inside it
      this.options = _extends({}, Popper.Defaults, options);

      // init state
      this.state = {
        isDestroyed: false,
        isCreated: false,
        scrollParents: []
      };

      // get reference and popper elements (allow jQuery wrappers)
      this.reference = reference && reference.jquery ? reference[0] : reference;
      this.popper = popper && popper.jquery ? popper[0] : popper;

      // Deep merge modifiers options
      this.options.modifiers = {};
      Object.keys(_extends({}, Popper.Defaults.modifiers, options.modifiers)).forEach(function (name) {
        _this.options.modifiers[name] = _extends({}, Popper.Defaults.modifiers[name] || {}, options.modifiers ? options.modifiers[name] : {});
      });

      // Refactoring modifiers' list (Object => Array)
      this.modifiers = Object.keys(this.options.modifiers).map(function (name) {
        return _extends({
          name: name
        }, _this.options.modifiers[name]);
      })
      // sort the modifiers by order
      .sort(function (a, b) {
        return a.order - b.order;
      });

      // modifiers have the ability to execute arbitrary code when Popper.js get inited
      // such code is executed in the same order of its modifier
      // they could add new properties to their options configuration
      // BE AWARE: don't add options to `options.modifiers.name` but to `modifierOptions`!
      this.modifiers.forEach(function (modifierOptions) {
        if (modifierOptions.enabled && isFunction(modifierOptions.onLoad)) {
          modifierOptions.onLoad(_this.reference, _this.popper, _this.options, modifierOptions, _this.state);
        }
      });

      // fire the first update to position the popper in the right place
      this.update();

      var eventsEnabled = this.options.eventsEnabled;
      if (eventsEnabled) {
        // setup event listeners, they will take care of update the position in specific situations
        this.enableEventListeners();
      }

      this.state.eventsEnabled = eventsEnabled;
    }

    // We can't use class properties because they don't get listed in the
    // class prototype and break stuff like Sinon stubs


    createClass(Popper, [{
      key: 'update',
      value: function update$$1() {
        return update.call(this);
      }
    }, {
      key: 'destroy',
      value: function destroy$$1() {
        return destroy.call(this);
      }
    }, {
      key: 'enableEventListeners',
      value: function enableEventListeners$$1() {
        return enableEventListeners.call(this);
      }
    }, {
      key: 'disableEventListeners',
      value: function disableEventListeners$$1() {
        return disableEventListeners.call(this);
      }

      /**
       * Schedules an update. It will run on the next UI update available.
       * @method scheduleUpdate
       * @memberof Popper
       */


      /**
       * Collection of utilities useful when writing custom modifiers.
       * Starting from version 1.7, this method is available only if you
       * include `popper-utils.js` before `popper.js`.
       *
       * **DEPRECATION**: This way to access PopperUtils is deprecated
       * and will be removed in v2! Use the PopperUtils module directly instead.
       * Due to the high instability of the methods contained in Utils, we can't
       * guarantee them to follow semver. Use them at your own risk!
       * @static
       * @private
       * @type {Object}
       * @deprecated since version 1.8
       * @member Utils
       * @memberof Popper
       */

    }]);
    return Popper;
  }();

  /**
   * The `referenceObject` is an object that provides an interface compatible with Popper.js
   * and lets you use it as replacement of a real DOM node.<br />
   * You can use this method to position a popper relatively to a set of coordinates
   * in case you don't have a DOM node to use as reference.
   *
   * ```
   * new Popper(referenceObject, popperNode);
   * ```
   *
   * NB: This feature isn't supported in Internet Explorer 10.
   * @name referenceObject
   * @property {Function} data.getBoundingClientRect
   * A function that returns a set of coordinates compatible with the native `getBoundingClientRect` method.
   * @property {number} data.clientWidth
   * An ES6 getter that will return the width of the virtual reference element.
   * @property {number} data.clientHeight
   * An ES6 getter that will return the height of the virtual reference element.
   */


  Popper.Utils = (typeof window !== 'undefined' ? window : global).PopperUtils;
  Popper.placements = placements;
  Popper.Defaults = Defaults;

  /**
   * ------------------------------------------------------------------------
   * Constants
   * ------------------------------------------------------------------------
   */

  var NAME$4 = 'dropdown';
  var VERSION$4 = '4.2.1';
  var DATA_KEY$4 = 'bs.dropdown';
  var EVENT_KEY$4 = "." + DATA_KEY$4;
  var DATA_API_KEY$4 = '.data-api';
  var JQUERY_NO_CONFLICT$4 = $.fn[NAME$4];
  var ESCAPE_KEYCODE = 27; // KeyboardEvent.which value for Escape (Esc) key

  var SPACE_KEYCODE = 32; // KeyboardEvent.which value for space key

  var TAB_KEYCODE = 9; // KeyboardEvent.which value for tab key

  var ARROW_UP_KEYCODE = 38; // KeyboardEvent.which value for up arrow key

  var ARROW_DOWN_KEYCODE = 40; // KeyboardEvent.which value for down arrow key

  var RIGHT_MOUSE_BUTTON_WHICH = 3; // MouseEvent.which value for the right button (assuming a right-handed mouse)

  var REGEXP_KEYDOWN = new RegExp(ARROW_UP_KEYCODE + "|" + ARROW_DOWN_KEYCODE + "|" + ESCAPE_KEYCODE);
  var Event$4 = {
    HIDE: "hide" + EVENT_KEY$4,
    HIDDEN: "hidden" + EVENT_KEY$4,
    SHOW: "show" + EVENT_KEY$4,
    SHOWN: "shown" + EVENT_KEY$4,
    CLICK: "click" + EVENT_KEY$4,
    CLICK_DATA_API: "click" + EVENT_KEY$4 + DATA_API_KEY$4,
    KEYDOWN_DATA_API: "keydown" + EVENT_KEY$4 + DATA_API_KEY$4,
    KEYUP_DATA_API: "keyup" + EVENT_KEY$4 + DATA_API_KEY$4
  };
  var ClassName$4 = {
    DISABLED: 'disabled',
    SHOW: 'show',
    DROPUP: 'dropup',
    DROPRIGHT: 'dropright',
    DROPLEFT: 'dropleft',
    MENURIGHT: 'dropdown-menu-right',
    MENULEFT: 'dropdown-menu-left',
    POSITION_STATIC: 'position-static'
  };
  var Selector$4 = {
    DATA_TOGGLE: '[data-toggle="dropdown"]',
    FORM_CHILD: '.dropdown form',
    MENU: '.dropdown-menu',
    NAVBAR_NAV: '.navbar-nav',
    VISIBLE_ITEMS: '.dropdown-menu .dropdown-item:not(.disabled):not(:disabled)'
  };
  var AttachmentMap = {
    TOP: 'top-start',
    TOPEND: 'top-end',
    BOTTOM: 'bottom-start',
    BOTTOMEND: 'bottom-end',
    RIGHT: 'right-start',
    RIGHTEND: 'right-end',
    LEFT: 'left-start',
    LEFTEND: 'left-end'
  };
  var Default$2 = {
    offset: 0,
    flip: true,
    boundary: 'scrollParent',
    reference: 'toggle',
    display: 'dynamic'
  };
  var DefaultType$2 = {
    offset: '(number|string|function)',
    flip: 'boolean',
    boundary: '(string|element)',
    reference: '(string|element)',
    display: 'string'
    /**
     * ------------------------------------------------------------------------
     * Class Definition
     * ------------------------------------------------------------------------
     */

  };

  var Dropdown =
  /*#__PURE__*/
  function () {
    function Dropdown(element, config) {
      this._element = element;
      this._popper = null;
      this._config = this._getConfig(config);
      this._menu = this._getMenuElement();
      this._inNavbar = this._detectNavbar();

      this._addEventListeners();
    } // Getters


    var _proto = Dropdown.prototype;

    // Public
    _proto.toggle = function toggle() {
      if (this._element.disabled || $(this._element).hasClass(ClassName$4.DISABLED)) {
        return;
      }

      var parent = Dropdown._getParentFromElement(this._element);

      var isActive = $(this._menu).hasClass(ClassName$4.SHOW);

      Dropdown._clearMenus();

      if (isActive) {
        return;
      }

      var relatedTarget = {
        relatedTarget: this._element
      };
      var showEvent = $.Event(Event$4.SHOW, relatedTarget);
      $(parent).trigger(showEvent);

      if (showEvent.isDefaultPrevented()) {
        return;
      } // Disable totally Popper.js for Dropdown in Navbar


      if (!this._inNavbar) {
        /**
         * Check for Popper dependency
         * Popper - https://popper.js.org
         */
        if (typeof Popper === 'undefined') {
          throw new TypeError('Bootstrap\'s dropdowns require Popper.js (https://popper.js.org/)');
        }

        var referenceElement = this._element;

        if (this._config.reference === 'parent') {
          referenceElement = parent;
        } else if (Util.isElement(this._config.reference)) {
          referenceElement = this._config.reference; // Check if it's jQuery element

          if (typeof this._config.reference.jquery !== 'undefined') {
            referenceElement = this._config.reference[0];
          }
        } // If boundary is not `scrollParent`, then set position to `static`
        // to allow the menu to "escape" the scroll parent's boundaries
        // https://github.com/twbs/bootstrap/issues/24251


        if (this._config.boundary !== 'scrollParent') {
          $(parent).addClass(ClassName$4.POSITION_STATIC);
        }

        this._popper = new Popper(referenceElement, this._menu, this._getPopperConfig());
      } // If this is a touch-enabled device we add extra
      // empty mouseover listeners to the body's immediate children;
      // only needed because of broken event delegation on iOS
      // https://www.quirksmode.org/blog/archives/2014/02/mouse_event_bub.html


      if ('ontouchstart' in document.documentElement && $(parent).closest(Selector$4.NAVBAR_NAV).length === 0) {
        $(document.body).children().on('mouseover', null, $.noop);
      }

      this._element.focus();

      this._element.setAttribute('aria-expanded', true);

      $(this._menu).toggleClass(ClassName$4.SHOW);
      $(parent).toggleClass(ClassName$4.SHOW).trigger($.Event(Event$4.SHOWN, relatedTarget));
    };

    _proto.show = function show() {
      if (this._element.disabled || $(this._element).hasClass(ClassName$4.DISABLED) || $(this._menu).hasClass(ClassName$4.SHOW)) {
        return;
      }

      var relatedTarget = {
        relatedTarget: this._element
      };
      var showEvent = $.Event(Event$4.SHOW, relatedTarget);

      var parent = Dropdown._getParentFromElement(this._element);

      $(parent).trigger(showEvent);

      if (showEvent.isDefaultPrevented()) {
        return;
      }

      $(this._menu).toggleClass(ClassName$4.SHOW);
      $(parent).toggleClass(ClassName$4.SHOW).trigger($.Event(Event$4.SHOWN, relatedTarget));
    };

    _proto.hide = function hide() {
      if (this._element.disabled || $(this._element).hasClass(ClassName$4.DISABLED) || !$(this._menu).hasClass(ClassName$4.SHOW)) {
        return;
      }

      var relatedTarget = {
        relatedTarget: this._element
      };
      var hideEvent = $.Event(Event$4.HIDE, relatedTarget);

      var parent = Dropdown._getParentFromElement(this._element);

      $(parent).trigger(hideEvent);

      if (hideEvent.isDefaultPrevented()) {
        return;
      }

      $(this._menu).toggleClass(ClassName$4.SHOW);
      $(parent).toggleClass(ClassName$4.SHOW).trigger($.Event(Event$4.HIDDEN, relatedTarget));
    };

    _proto.dispose = function dispose() {
      $.removeData(this._element, DATA_KEY$4);
      $(this._element).off(EVENT_KEY$4);
      this._element = null;
      this._menu = null;

      if (this._popper !== null) {
        this._popper.destroy();

        this._popper = null;
      }
    };

    _proto.update = function update() {
      this._inNavbar = this._detectNavbar();

      if (this._popper !== null) {
        this._popper.scheduleUpdate();
      }
    }; // Private


    _proto._addEventListeners = function _addEventListeners() {
      var _this = this;

      $(this._element).on(Event$4.CLICK, function (event) {
        event.preventDefault();
        event.stopPropagation();

        _this.toggle();
      });
    };

    _proto._getConfig = function _getConfig(config) {
      config = _objectSpread({}, this.constructor.Default, $(this._element).data(), config);
      Util.typeCheckConfig(NAME$4, config, this.constructor.DefaultType);
      return config;
    };

    _proto._getMenuElement = function _getMenuElement() {
      if (!this._menu) {
        var parent = Dropdown._getParentFromElement(this._element);

        if (parent) {
          this._menu = parent.querySelector(Selector$4.MENU);
        }
      }

      return this._menu;
    };

    _proto._getPlacement = function _getPlacement() {
      var $parentDropdown = $(this._element.parentNode);
      var placement = AttachmentMap.BOTTOM; // Handle dropup

      if ($parentDropdown.hasClass(ClassName$4.DROPUP)) {
        placement = AttachmentMap.TOP;

        if ($(this._menu).hasClass(ClassName$4.MENURIGHT)) {
          placement = AttachmentMap.TOPEND;
        }
      } else if ($parentDropdown.hasClass(ClassName$4.DROPRIGHT)) {
        placement = AttachmentMap.RIGHT;
      } else if ($parentDropdown.hasClass(ClassName$4.DROPLEFT)) {
        placement = AttachmentMap.LEFT;
      } else if ($(this._menu).hasClass(ClassName$4.MENURIGHT)) {
        placement = AttachmentMap.BOTTOMEND;
      }

      return placement;
    };

    _proto._detectNavbar = function _detectNavbar() {
      return $(this._element).closest('.navbar').length > 0;
    };

    _proto._getPopperConfig = function _getPopperConfig() {
      var _this2 = this;

      var offsetConf = {};

      if (typeof this._config.offset === 'function') {
        offsetConf.fn = function (data) {
          data.offsets = _objectSpread({}, data.offsets, _this2._config.offset(data.offsets) || {});
          return data;
        };
      } else {
        offsetConf.offset = this._config.offset;
      }

      var popperConfig = {
        placement: this._getPlacement(),
        modifiers: {
          offset: offsetConf,
          flip: {
            enabled: this._config.flip
          },
          preventOverflow: {
            boundariesElement: this._config.boundary
          }
        } // Disable Popper.js if we have a static display

      };

      if (this._config.display === 'static') {
        popperConfig.modifiers.applyStyle = {
          enabled: false
        };
      }

      return popperConfig;
    }; // Static


    Dropdown._jQueryInterface = function _jQueryInterface(config) {
      return this.each(function () {
        var data = $(this).data(DATA_KEY$4);

        var _config = typeof config === 'object' ? config : null;

        if (!data) {
          data = new Dropdown(this, _config);
          $(this).data(DATA_KEY$4, data);
        }

        if (typeof config === 'string') {
          if (typeof data[config] === 'undefined') {
            throw new TypeError("No method named \"" + config + "\"");
          }

          data[config]();
        }
      });
    };

    Dropdown._clearMenus = function _clearMenus(event) {
      if (event && (event.which === RIGHT_MOUSE_BUTTON_WHICH || event.type === 'keyup' && event.which !== TAB_KEYCODE)) {
        return;
      }

      var toggles = [].slice.call(document.querySelectorAll(Selector$4.DATA_TOGGLE));

      for (var i = 0, len = toggles.length; i < len; i++) {
        var parent = Dropdown._getParentFromElement(toggles[i]);

        var context = $(toggles[i]).data(DATA_KEY$4);
        var relatedTarget = {
          relatedTarget: toggles[i]
        };

        if (event && event.type === 'click') {
          relatedTarget.clickEvent = event;
        }

        if (!context) {
          continue;
        }

        var dropdownMenu = context._menu;

        if (!$(parent).hasClass(ClassName$4.SHOW)) {
          continue;
        }

        if (event && (event.type === 'click' && /input|textarea/i.test(event.target.tagName) || event.type === 'keyup' && event.which === TAB_KEYCODE) && $.contains(parent, event.target)) {
          continue;
        }

        var hideEvent = $.Event(Event$4.HIDE, relatedTarget);
        $(parent).trigger(hideEvent);

        if (hideEvent.isDefaultPrevented()) {
          continue;
        } // If this is a touch-enabled device we remove the extra
        // empty mouseover listeners we added for iOS support


        if ('ontouchstart' in document.documentElement) {
          $(document.body).children().off('mouseover', null, $.noop);
        }

        toggles[i].setAttribute('aria-expanded', 'false');
        $(dropdownMenu).removeClass(ClassName$4.SHOW);
        $(parent).removeClass(ClassName$4.SHOW).trigger($.Event(Event$4.HIDDEN, relatedTarget));
      }
    };

    Dropdown._getParentFromElement = function _getParentFromElement(element) {
      var parent;
      var selector = Util.getSelectorFromElement(element);

      if (selector) {
        parent = document.querySelector(selector);
      }

      return parent || element.parentNode;
    }; // eslint-disable-next-line complexity


    Dropdown._dataApiKeydownHandler = function _dataApiKeydownHandler(event) {
      // If not input/textarea:
      //  - And not a key in REGEXP_KEYDOWN => not a dropdown command
      // If input/textarea:
      //  - If space key => not a dropdown command
      //  - If key is other than escape
      //    - If key is not up or down => not a dropdown command
      //    - If trigger inside the menu => not a dropdown command
      if (/input|textarea/i.test(event.target.tagName) ? event.which === SPACE_KEYCODE || event.which !== ESCAPE_KEYCODE && (event.which !== ARROW_DOWN_KEYCODE && event.which !== ARROW_UP_KEYCODE || $(event.target).closest(Selector$4.MENU).length) : !REGEXP_KEYDOWN.test(event.which)) {
        return;
      }

      event.preventDefault();
      event.stopPropagation();

      if (this.disabled || $(this).hasClass(ClassName$4.DISABLED)) {
        return;
      }

      var parent = Dropdown._getParentFromElement(this);

      var isActive = $(parent).hasClass(ClassName$4.SHOW);

      if (!isActive || isActive && (event.which === ESCAPE_KEYCODE || event.which === SPACE_KEYCODE)) {
        if (event.which === ESCAPE_KEYCODE) {
          var toggle = parent.querySelector(Selector$4.DATA_TOGGLE);
          $(toggle).trigger('focus');
        }

        $(this).trigger('click');
        return;
      }

      var items = [].slice.call(parent.querySelectorAll(Selector$4.VISIBLE_ITEMS));

      if (items.length === 0) {
        return;
      }

      var index = items.indexOf(event.target);

      if (event.which === ARROW_UP_KEYCODE && index > 0) {
        // Up
        index--;
      }

      if (event.which === ARROW_DOWN_KEYCODE && index < items.length - 1) {
        // Down
        index++;
      }

      if (index < 0) {
        index = 0;
      }

      items[index].focus();
    };

    _createClass(Dropdown, null, [{
      key: "VERSION",
      get: function get() {
        return VERSION$4;
      }
    }, {
      key: "Default",
      get: function get() {
        return Default$2;
      }
    }, {
      key: "DefaultType",
      get: function get() {
        return DefaultType$2;
      }
    }]);

    return Dropdown;
  }();
  /**
   * ------------------------------------------------------------------------
   * Data Api implementation
   * ------------------------------------------------------------------------
   */


  $(document).on(Event$4.KEYDOWN_DATA_API, Selector$4.DATA_TOGGLE, Dropdown._dataApiKeydownHandler).on(Event$4.KEYDOWN_DATA_API, Selector$4.MENU, Dropdown._dataApiKeydownHandler).on(Event$4.CLICK_DATA_API + " " + Event$4.KEYUP_DATA_API, Dropdown._clearMenus).on(Event$4.CLICK_DATA_API, Selector$4.DATA_TOGGLE, function (event) {
    event.preventDefault();
    event.stopPropagation();

    Dropdown._jQueryInterface.call($(this), 'toggle');
  }).on(Event$4.CLICK_DATA_API, Selector$4.FORM_CHILD, function (e) {
    e.stopPropagation();
  });
  /**
   * ------------------------------------------------------------------------
   * jQuery
   * ------------------------------------------------------------------------
   */

  $.fn[NAME$4] = Dropdown._jQueryInterface;
  $.fn[NAME$4].Constructor = Dropdown;

  $.fn[NAME$4].noConflict = function () {
    $.fn[NAME$4] = JQUERY_NO_CONFLICT$4;
    return Dropdown._jQueryInterface;
  };

  /**
   * ------------------------------------------------------------------------
   * Constants
   * ------------------------------------------------------------------------
   */

  var NAME$5 = 'modal';
  var VERSION$5 = '4.2.1';
  var DATA_KEY$5 = 'bs.modal';
  var EVENT_KEY$5 = "." + DATA_KEY$5;
  var DATA_API_KEY$5 = '.data-api';
  var JQUERY_NO_CONFLICT$5 = $.fn[NAME$5];
  var ESCAPE_KEYCODE$1 = 27; // KeyboardEvent.which value for Escape (Esc) key

  var Default$3 = {
    backdrop: true,
    keyboard: true,
    focus: true,
    show: true
  };
  var DefaultType$3 = {
    backdrop: '(boolean|string)',
    keyboard: 'boolean',
    focus: 'boolean',
    show: 'boolean'
  };
  var Event$5 = {
    HIDE: "hide" + EVENT_KEY$5,
    HIDDEN: "hidden" + EVENT_KEY$5,
    SHOW: "show" + EVENT_KEY$5,
    SHOWN: "shown" + EVENT_KEY$5,
    FOCUSIN: "focusin" + EVENT_KEY$5,
    RESIZE: "resize" + EVENT_KEY$5,
    CLICK_DISMISS: "click.dismiss" + EVENT_KEY$5,
    KEYDOWN_DISMISS: "keydown.dismiss" + EVENT_KEY$5,
    MOUSEUP_DISMISS: "mouseup.dismiss" + EVENT_KEY$5,
    MOUSEDOWN_DISMISS: "mousedown.dismiss" + EVENT_KEY$5,
    CLICK_DATA_API: "click" + EVENT_KEY$5 + DATA_API_KEY$5
  };
  var ClassName$5 = {
    SCROLLBAR_MEASURER: 'modal-scrollbar-measure',
    BACKDROP: 'modal-backdrop',
    OPEN: 'modal-open',
    FADE: 'fade',
    SHOW: 'show'
  };
  var Selector$5 = {
    DIALOG: '.modal-dialog',
    DATA_TOGGLE: '[data-toggle="modal"]',
    DATA_DISMISS: '[data-dismiss="modal"]',
    FIXED_CONTENT: '.fixed-top, .fixed-bottom, .is-fixed, .sticky-top',
    STICKY_CONTENT: '.sticky-top'
    /**
     * ------------------------------------------------------------------------
     * Class Definition
     * ------------------------------------------------------------------------
     */

  };

  var Modal =
  /*#__PURE__*/
  function () {
    function Modal(element, config) {
      this._config = this._getConfig(config);
      this._element = element;
      this._dialog = element.querySelector(Selector$5.DIALOG);
      this._backdrop = null;
      this._isShown = false;
      this._isBodyOverflowing = false;
      this._ignoreBackdropClick = false;
      this._isTransitioning = false;
      this._scrollbarWidth = 0;
    } // Getters


    var _proto = Modal.prototype;

    // Public
    _proto.toggle = function toggle(relatedTarget) {
      return this._isShown ? this.hide() : this.show(relatedTarget);
    };

    _proto.show = function show(relatedTarget) {
      var _this = this;

      if (this._isShown || this._isTransitioning) {
        return;
      }

      if ($(this._element).hasClass(ClassName$5.FADE)) {
        this._isTransitioning = true;
      }

      var showEvent = $.Event(Event$5.SHOW, {
        relatedTarget: relatedTarget
      });
      $(this._element).trigger(showEvent);

      if (this._isShown || showEvent.isDefaultPrevented()) {
        return;
      }

      this._isShown = true;

      this._checkScrollbar();

      this._setScrollbar();

      this._adjustDialog();

      this._setEscapeEvent();

      this._setResizeEvent();

      $(this._element).on(Event$5.CLICK_DISMISS, Selector$5.DATA_DISMISS, function (event) {
        return _this.hide(event);
      });
      $(this._dialog).on(Event$5.MOUSEDOWN_DISMISS, function () {
        $(_this._element).one(Event$5.MOUSEUP_DISMISS, function (event) {
          if ($(event.target).is(_this._element)) {
            _this._ignoreBackdropClick = true;
          }
        });
      });

      this._showBackdrop(function () {
        return _this._showElement(relatedTarget);
      });
    };

    _proto.hide = function hide(event) {
      var _this2 = this;

      if (event) {
        event.preventDefault();
      }

      if (!this._isShown || this._isTransitioning) {
        return;
      }

      var hideEvent = $.Event(Event$5.HIDE);
      $(this._element).trigger(hideEvent);

      if (!this._isShown || hideEvent.isDefaultPrevented()) {
        return;
      }

      this._isShown = false;
      var transition = $(this._element).hasClass(ClassName$5.FADE);

      if (transition) {
        this._isTransitioning = true;
      }

      this._setEscapeEvent();

      this._setResizeEvent();

      $(document).off(Event$5.FOCUSIN);
      $(this._element).removeClass(ClassName$5.SHOW);
      $(this._element).off(Event$5.CLICK_DISMISS);
      $(this._dialog).off(Event$5.MOUSEDOWN_DISMISS);

      if (transition) {
        var transitionDuration = Util.getTransitionDurationFromElement(this._element);
        $(this._element).one(Util.TRANSITION_END, function (event) {
          return _this2._hideModal(event);
        }).emulateTransitionEnd(transitionDuration);
      } else {
        this._hideModal();
      }
    };

    _proto.dispose = function dispose() {
      [window, this._element, this._dialog].forEach(function (htmlElement) {
        return $(htmlElement).off(EVENT_KEY$5);
      });
      /**
       * `document` has 2 events `Event.FOCUSIN` and `Event.CLICK_DATA_API`
       * Do not move `document` in `htmlElements` array
       * It will remove `Event.CLICK_DATA_API` event that should remain
       */

      $(document).off(Event$5.FOCUSIN);
      $.removeData(this._element, DATA_KEY$5);
      this._config = null;
      this._element = null;
      this._dialog = null;
      this._backdrop = null;
      this._isShown = null;
      this._isBodyOverflowing = null;
      this._ignoreBackdropClick = null;
      this._isTransitioning = null;
      this._scrollbarWidth = null;
    };

    _proto.handleUpdate = function handleUpdate() {
      this._adjustDialog();
    }; // Private


    _proto._getConfig = function _getConfig(config) {
      config = _objectSpread({}, Default$3, config);
      Util.typeCheckConfig(NAME$5, config, DefaultType$3);
      return config;
    };

    _proto._showElement = function _showElement(relatedTarget) {
      var _this3 = this;

      var transition = $(this._element).hasClass(ClassName$5.FADE);

      if (!this._element.parentNode || this._element.parentNode.nodeType !== Node.ELEMENT_NODE) {
        // Don't move modal's DOM position
        document.body.appendChild(this._element);
      }

      this._element.style.display = 'block';

      this._element.removeAttribute('aria-hidden');

      this._element.setAttribute('aria-modal', true);

      this._element.scrollTop = 0;

      if (transition) {
        Util.reflow(this._element);
      }

      $(this._element).addClass(ClassName$5.SHOW);

      if (this._config.focus) {
        this._enforceFocus();
      }

      var shownEvent = $.Event(Event$5.SHOWN, {
        relatedTarget: relatedTarget
      });

      var transitionComplete = function transitionComplete() {
        if (_this3._config.focus) {
          _this3._element.focus();
        }

        _this3._isTransitioning = false;
        $(_this3._element).trigger(shownEvent);
      };

      if (transition) {
        var transitionDuration = Util.getTransitionDurationFromElement(this._dialog);
        $(this._dialog).one(Util.TRANSITION_END, transitionComplete).emulateTransitionEnd(transitionDuration);
      } else {
        transitionComplete();
      }
    };

    _proto._enforceFocus = function _enforceFocus() {
      var _this4 = this;

      $(document).off(Event$5.FOCUSIN) // Guard against infinite focus loop
      .on(Event$5.FOCUSIN, function (event) {
        if (document !== event.target && _this4._element !== event.target && $(_this4._element).has(event.target).length === 0) {
          _this4._element.focus();
        }
      });
    };

    _proto._setEscapeEvent = function _setEscapeEvent() {
      var _this5 = this;

      if (this._isShown && this._config.keyboard) {
        $(this._element).on(Event$5.KEYDOWN_DISMISS, function (event) {
          if (event.which === ESCAPE_KEYCODE$1) {
            event.preventDefault();

            _this5.hide();
          }
        });
      } else if (!this._isShown) {
        $(this._element).off(Event$5.KEYDOWN_DISMISS);
      }
    };

    _proto._setResizeEvent = function _setResizeEvent() {
      var _this6 = this;

      if (this._isShown) {
        $(window).on(Event$5.RESIZE, function (event) {
          return _this6.handleUpdate(event);
        });
      } else {
        $(window).off(Event$5.RESIZE);
      }
    };

    _proto._hideModal = function _hideModal() {
      var _this7 = this;

      this._element.style.display = 'none';

      this._element.setAttribute('aria-hidden', true);

      this._element.removeAttribute('aria-modal');

      this._isTransitioning = false;

      this._showBackdrop(function () {
        $(document.body).removeClass(ClassName$5.OPEN);

        _this7._resetAdjustments();

        _this7._resetScrollbar();

        $(_this7._element).trigger(Event$5.HIDDEN);
      });
    };

    _proto._removeBackdrop = function _removeBackdrop() {
      if (this._backdrop) {
        $(this._backdrop).remove();
        this._backdrop = null;
      }
    };

    _proto._showBackdrop = function _showBackdrop(callback) {
      var _this8 = this;

      var animate = $(this._element).hasClass(ClassName$5.FADE) ? ClassName$5.FADE : '';

      if (this._isShown && this._config.backdrop) {
        this._backdrop = document.createElement('div');
        this._backdrop.className = ClassName$5.BACKDROP;

        if (animate) {
          this._backdrop.classList.add(animate);
        }

        $(this._backdrop).appendTo(document.body);
        $(this._element).on(Event$5.CLICK_DISMISS, function (event) {
          if (_this8._ignoreBackdropClick) {
            _this8._ignoreBackdropClick = false;
            return;
          }

          if (event.target !== event.currentTarget) {
            return;
          }

          if (_this8._config.backdrop === 'static') {
            _this8._element.focus();
          } else {
            _this8.hide();
          }
        });

        if (animate) {
          Util.reflow(this._backdrop);
        }

        $(this._backdrop).addClass(ClassName$5.SHOW);

        if (!callback) {
          return;
        }

        if (!animate) {
          callback();
          return;
        }

        var backdropTransitionDuration = Util.getTransitionDurationFromElement(this._backdrop);
        $(this._backdrop).one(Util.TRANSITION_END, callback).emulateTransitionEnd(backdropTransitionDuration);
      } else if (!this._isShown && this._backdrop) {
        $(this._backdrop).removeClass(ClassName$5.SHOW);

        var callbackRemove = function callbackRemove() {
          _this8._removeBackdrop();

          if (callback) {
            callback();
          }
        };

        if ($(this._element).hasClass(ClassName$5.FADE)) {
          var _backdropTransitionDuration = Util.getTransitionDurationFromElement(this._backdrop);

          $(this._backdrop).one(Util.TRANSITION_END, callbackRemove).emulateTransitionEnd(_backdropTransitionDuration);
        } else {
          callbackRemove();
        }
      } else if (callback) {
        callback();
      }
    }; // ----------------------------------------------------------------------
    // the following methods are used to handle overflowing modals
    // todo (fat): these should probably be refactored out of modal.js
    // ----------------------------------------------------------------------


    _proto._adjustDialog = function _adjustDialog() {
      var isModalOverflowing = this._element.scrollHeight > document.documentElement.clientHeight;

      if (!this._isBodyOverflowing && isModalOverflowing) {
        this._element.style.paddingLeft = this._scrollbarWidth + "px";
      }

      if (this._isBodyOverflowing && !isModalOverflowing) {
        this._element.style.paddingRight = this._scrollbarWidth + "px";
      }
    };

    _proto._resetAdjustments = function _resetAdjustments() {
      this._element.style.paddingLeft = '';
      this._element.style.paddingRight = '';
    };

    _proto._checkScrollbar = function _checkScrollbar() {
      var rect = document.body.getBoundingClientRect();
      this._isBodyOverflowing = rect.left + rect.right < window.innerWidth;
      this._scrollbarWidth = this._getScrollbarWidth();
    };

    _proto._setScrollbar = function _setScrollbar() {
      var _this9 = this;

      if (this._isBodyOverflowing) {
        // Note: DOMNode.style.paddingRight returns the actual value or '' if not set
        //   while $(DOMNode).css('padding-right') returns the calculated value or 0 if not set
        var fixedContent = [].slice.call(document.querySelectorAll(Selector$5.FIXED_CONTENT));
        var stickyContent = [].slice.call(document.querySelectorAll(Selector$5.STICKY_CONTENT)); // Adjust fixed content padding

        $(fixedContent).each(function (index, element) {
          var actualPadding = element.style.paddingRight;
          var calculatedPadding = $(element).css('padding-right');
          $(element).data('padding-right', actualPadding).css('padding-right', parseFloat(calculatedPadding) + _this9._scrollbarWidth + "px");
        }); // Adjust sticky content margin

        $(stickyContent).each(function (index, element) {
          var actualMargin = element.style.marginRight;
          var calculatedMargin = $(element).css('margin-right');
          $(element).data('margin-right', actualMargin).css('margin-right', parseFloat(calculatedMargin) - _this9._scrollbarWidth + "px");
        }); // Adjust body padding

        var actualPadding = document.body.style.paddingRight;
        var calculatedPadding = $(document.body).css('padding-right');
        $(document.body).data('padding-right', actualPadding).css('padding-right', parseFloat(calculatedPadding) + this._scrollbarWidth + "px");
      }

      $(document.body).addClass(ClassName$5.OPEN);
    };

    _proto._resetScrollbar = function _resetScrollbar() {
      // Restore fixed content padding
      var fixedContent = [].slice.call(document.querySelectorAll(Selector$5.FIXED_CONTENT));
      $(fixedContent).each(function (index, element) {
        var padding = $(element).data('padding-right');
        $(element).removeData('padding-right');
        element.style.paddingRight = padding ? padding : '';
      }); // Restore sticky content

      var elements = [].slice.call(document.querySelectorAll("" + Selector$5.STICKY_CONTENT));
      $(elements).each(function (index, element) {
        var margin = $(element).data('margin-right');

        if (typeof margin !== 'undefined') {
          $(element).css('margin-right', margin).removeData('margin-right');
        }
      }); // Restore body padding

      var padding = $(document.body).data('padding-right');
      $(document.body).removeData('padding-right');
      document.body.style.paddingRight = padding ? padding : '';
    };

    _proto._getScrollbarWidth = function _getScrollbarWidth() {
      // thx d.walsh
      var scrollDiv = document.createElement('div');
      scrollDiv.className = ClassName$5.SCROLLBAR_MEASURER;
      document.body.appendChild(scrollDiv);
      var scrollbarWidth = scrollDiv.getBoundingClientRect().width - scrollDiv.clientWidth;
      document.body.removeChild(scrollDiv);
      return scrollbarWidth;
    }; // Static


    Modal._jQueryInterface = function _jQueryInterface(config, relatedTarget) {
      return this.each(function () {
        var data = $(this).data(DATA_KEY$5);

        var _config = _objectSpread({}, Default$3, $(this).data(), typeof config === 'object' && config ? config : {});

        if (!data) {
          data = new Modal(this, _config);
          $(this).data(DATA_KEY$5, data);
        }

        if (typeof config === 'string') {
          if (typeof data[config] === 'undefined') {
            throw new TypeError("No method named \"" + config + "\"");
          }

          data[config](relatedTarget);
        } else if (_config.show) {
          data.show(relatedTarget);
        }
      });
    };

    _createClass(Modal, null, [{
      key: "VERSION",
      get: function get() {
        return VERSION$5;
      }
    }, {
      key: "Default",
      get: function get() {
        return Default$3;
      }
    }]);

    return Modal;
  }();
  /**
   * ------------------------------------------------------------------------
   * Data Api implementation
   * ------------------------------------------------------------------------
   */


  $(document).on(Event$5.CLICK_DATA_API, Selector$5.DATA_TOGGLE, function (event) {
    var _this10 = this;

    var target;
    var selector = Util.getSelectorFromElement(this);

    if (selector) {
      target = document.querySelector(selector);
    }

    var config = $(target).data(DATA_KEY$5) ? 'toggle' : _objectSpread({}, $(target).data(), $(this).data());

    if (this.tagName === 'A' || this.tagName === 'AREA') {
      event.preventDefault();
    }

    var $target = $(target).one(Event$5.SHOW, function (showEvent) {
      if (showEvent.isDefaultPrevented()) {
        // Only register focus restorer if modal will actually get shown
        return;
      }

      $target.one(Event$5.HIDDEN, function () {
        if ($(_this10).is(':visible')) {
          _this10.focus();
        }
      });
    });

    Modal._jQueryInterface.call($(target), config, this);
  });
  /**
   * ------------------------------------------------------------------------
   * jQuery
   * ------------------------------------------------------------------------
   */

  $.fn[NAME$5] = Modal._jQueryInterface;
  $.fn[NAME$5].Constructor = Modal;

  $.fn[NAME$5].noConflict = function () {
    $.fn[NAME$5] = JQUERY_NO_CONFLICT$5;
    return Modal._jQueryInterface;
  };

  /**
   * ------------------------------------------------------------------------
   * Constants
   * ------------------------------------------------------------------------
   */

  var NAME$6 = 'tooltip';
  var VERSION$6 = '4.2.1';
  var DATA_KEY$6 = 'bs.tooltip';
  var EVENT_KEY$6 = "." + DATA_KEY$6;
  var JQUERY_NO_CONFLICT$6 = $.fn[NAME$6];
  var CLASS_PREFIX = 'bs-tooltip';
  var BSCLS_PREFIX_REGEX = new RegExp("(^|\\s)" + CLASS_PREFIX + "\\S+", 'g');
  var DefaultType$4 = {
    animation: 'boolean',
    template: 'string',
    title: '(string|element|function)',
    trigger: 'string',
    delay: '(number|object)',
    html: 'boolean',
    selector: '(string|boolean)',
    placement: '(string|function)',
    offset: '(number|string)',
    container: '(string|element|boolean)',
    fallbackPlacement: '(string|array)',
    boundary: '(string|element)'
  };
  var AttachmentMap$1 = {
    AUTO: 'auto',
    TOP: 'top',
    RIGHT: 'right',
    BOTTOM: 'bottom',
    LEFT: 'left'
  };
  var Default$4 = {
    animation: true,
    template: '<div class="tooltip" role="tooltip">' + '<div class="arrow"></div>' + '<div class="tooltip-inner"></div></div>',
    trigger: 'hover focus',
    title: '',
    delay: 0,
    html: false,
    selector: false,
    placement: 'top',
    offset: 0,
    container: false,
    fallbackPlacement: 'flip',
    boundary: 'scrollParent'
  };
  var HoverState = {
    SHOW: 'show',
    OUT: 'out'
  };
  var Event$6 = {
    HIDE: "hide" + EVENT_KEY$6,
    HIDDEN: "hidden" + EVENT_KEY$6,
    SHOW: "show" + EVENT_KEY$6,
    SHOWN: "shown" + EVENT_KEY$6,
    INSERTED: "inserted" + EVENT_KEY$6,
    CLICK: "click" + EVENT_KEY$6,
    FOCUSIN: "focusin" + EVENT_KEY$6,
    FOCUSOUT: "focusout" + EVENT_KEY$6,
    MOUSEENTER: "mouseenter" + EVENT_KEY$6,
    MOUSELEAVE: "mouseleave" + EVENT_KEY$6
  };
  var ClassName$6 = {
    FADE: 'fade',
    SHOW: 'show'
  };
  var Selector$6 = {
    TOOLTIP: '.tooltip',
    TOOLTIP_INNER: '.tooltip-inner',
    ARROW: '.arrow'
  };
  var Trigger = {
    HOVER: 'hover',
    FOCUS: 'focus',
    CLICK: 'click',
    MANUAL: 'manual'
    /**
     * ------------------------------------------------------------------------
     * Class Definition
     * ------------------------------------------------------------------------
     */

  };

  var Tooltip =
  /*#__PURE__*/
  function () {
    function Tooltip(element, config) {
      /**
       * Check for Popper dependency
       * Popper - https://popper.js.org
       */
      if (typeof Popper === 'undefined') {
        throw new TypeError('Bootstrap\'s tooltips require Popper.js (https://popper.js.org/)');
      } // private


      this._isEnabled = true;
      this._timeout = 0;
      this._hoverState = '';
      this._activeTrigger = {};
      this._popper = null; // Protected

      this.element = element;
      this.config = this._getConfig(config);
      this.tip = null;

      this._setListeners();
    } // Getters


    var _proto = Tooltip.prototype;

    // Public
    _proto.enable = function enable() {
      this._isEnabled = true;
    };

    _proto.disable = function disable() {
      this._isEnabled = false;
    };

    _proto.toggleEnabled = function toggleEnabled() {
      this._isEnabled = !this._isEnabled;
    };

    _proto.toggle = function toggle(event) {
      if (!this._isEnabled) {
        return;
      }

      if (event) {
        var dataKey = this.constructor.DATA_KEY;
        var context = $(event.currentTarget).data(dataKey);

        if (!context) {
          context = new this.constructor(event.currentTarget, this._getDelegateConfig());
          $(event.currentTarget).data(dataKey, context);
        }

        context._activeTrigger.click = !context._activeTrigger.click;

        if (context._isWithActiveTrigger()) {
          context._enter(null, context);
        } else {
          context._leave(null, context);
        }
      } else {
        if ($(this.getTipElement()).hasClass(ClassName$6.SHOW)) {
          this._leave(null, this);

          return;
        }

        this._enter(null, this);
      }
    };

    _proto.dispose = function dispose() {
      clearTimeout(this._timeout);
      $.removeData(this.element, this.constructor.DATA_KEY);
      $(this.element).off(this.constructor.EVENT_KEY);
      $(this.element).closest('.modal').off('hide.bs.modal');

      if (this.tip) {
        $(this.tip).remove();
      }

      this._isEnabled = null;
      this._timeout = null;
      this._hoverState = null;
      this._activeTrigger = null;

      if (this._popper !== null) {
        this._popper.destroy();
      }

      this._popper = null;
      this.element = null;
      this.config = null;
      this.tip = null;
    };

    _proto.show = function show() {
      var _this = this;

      if ($(this.element).css('display') === 'none') {
        throw new Error('Please use show on visible elements');
      }

      var showEvent = $.Event(this.constructor.Event.SHOW);

      if (this.isWithContent() && this._isEnabled) {
        $(this.element).trigger(showEvent);
        var shadowRoot = Util.findShadowRoot(this.element);
        var isInTheDom = $.contains(shadowRoot !== null ? shadowRoot : this.element.ownerDocument.documentElement, this.element);

        if (showEvent.isDefaultPrevented() || !isInTheDom) {
          return;
        }

        var tip = this.getTipElement();
        var tipId = Util.getUID(this.constructor.NAME);
        tip.setAttribute('id', tipId);
        this.element.setAttribute('aria-describedby', tipId);
        this.setContent();

        if (this.config.animation) {
          $(tip).addClass(ClassName$6.FADE);
        }

        var placement = typeof this.config.placement === 'function' ? this.config.placement.call(this, tip, this.element) : this.config.placement;

        var attachment = this._getAttachment(placement);

        this.addAttachmentClass(attachment);

        var container = this._getContainer();

        $(tip).data(this.constructor.DATA_KEY, this);

        if (!$.contains(this.element.ownerDocument.documentElement, this.tip)) {
          $(tip).appendTo(container);
        }

        $(this.element).trigger(this.constructor.Event.INSERTED);
        this._popper = new Popper(this.element, tip, {
          placement: attachment,
          modifiers: {
            offset: {
              offset: this.config.offset
            },
            flip: {
              behavior: this.config.fallbackPlacement
            },
            arrow: {
              element: Selector$6.ARROW
            },
            preventOverflow: {
              boundariesElement: this.config.boundary
            }
          },
          onCreate: function onCreate(data) {
            if (data.originalPlacement !== data.placement) {
              _this._handlePopperPlacementChange(data);
            }
          },
          onUpdate: function onUpdate(data) {
            return _this._handlePopperPlacementChange(data);
          }
        });
        $(tip).addClass(ClassName$6.SHOW); // If this is a touch-enabled device we add extra
        // empty mouseover listeners to the body's immediate children;
        // only needed because of broken event delegation on iOS
        // https://www.quirksmode.org/blog/archives/2014/02/mouse_event_bub.html

        if ('ontouchstart' in document.documentElement) {
          $(document.body).children().on('mouseover', null, $.noop);
        }

        var complete = function complete() {
          if (_this.config.animation) {
            _this._fixTransition();
          }

          var prevHoverState = _this._hoverState;
          _this._hoverState = null;
          $(_this.element).trigger(_this.constructor.Event.SHOWN);

          if (prevHoverState === HoverState.OUT) {
            _this._leave(null, _this);
          }
        };

        if ($(this.tip).hasClass(ClassName$6.FADE)) {
          var transitionDuration = Util.getTransitionDurationFromElement(this.tip);
          $(this.tip).one(Util.TRANSITION_END, complete).emulateTransitionEnd(transitionDuration);
        } else {
          complete();
        }
      }
    };

    _proto.hide = function hide(callback) {
      var _this2 = this;

      var tip = this.getTipElement();
      var hideEvent = $.Event(this.constructor.Event.HIDE);

      var complete = function complete() {
        if (_this2._hoverState !== HoverState.SHOW && tip.parentNode) {
          tip.parentNode.removeChild(tip);
        }

        _this2._cleanTipClass();

        _this2.element.removeAttribute('aria-describedby');

        $(_this2.element).trigger(_this2.constructor.Event.HIDDEN);

        if (_this2._popper !== null) {
          _this2._popper.destroy();
        }

        if (callback) {
          callback();
        }
      };

      $(this.element).trigger(hideEvent);

      if (hideEvent.isDefaultPrevented()) {
        return;
      }

      $(tip).removeClass(ClassName$6.SHOW); // If this is a touch-enabled device we remove the extra
      // empty mouseover listeners we added for iOS support

      if ('ontouchstart' in document.documentElement) {
        $(document.body).children().off('mouseover', null, $.noop);
      }

      this._activeTrigger[Trigger.CLICK] = false;
      this._activeTrigger[Trigger.FOCUS] = false;
      this._activeTrigger[Trigger.HOVER] = false;

      if ($(this.tip).hasClass(ClassName$6.FADE)) {
        var transitionDuration = Util.getTransitionDurationFromElement(tip);
        $(tip).one(Util.TRANSITION_END, complete).emulateTransitionEnd(transitionDuration);
      } else {
        complete();
      }

      this._hoverState = '';
    };

    _proto.update = function update() {
      if (this._popper !== null) {
        this._popper.scheduleUpdate();
      }
    }; // Protected


    _proto.isWithContent = function isWithContent() {
      return Boolean(this.getTitle());
    };

    _proto.addAttachmentClass = function addAttachmentClass(attachment) {
      $(this.getTipElement()).addClass(CLASS_PREFIX + "-" + attachment);
    };

    _proto.getTipElement = function getTipElement() {
      this.tip = this.tip || $(this.config.template)[0];
      return this.tip;
    };

    _proto.setContent = function setContent() {
      var tip = this.getTipElement();
      this.setElementContent($(tip.querySelectorAll(Selector$6.TOOLTIP_INNER)), this.getTitle());
      $(tip).removeClass(ClassName$6.FADE + " " + ClassName$6.SHOW);
    };

    _proto.setElementContent = function setElementContent($element, content) {
      var html = this.config.html;

      if (typeof content === 'object' && (content.nodeType || content.jquery)) {
        // Content is a DOM node or a jQuery
        if (html) {
          if (!$(content).parent().is($element)) {
            $element.empty().append(content);
          }
        } else {
          $element.text($(content).text());
        }
      } else {
        $element[html ? 'html' : 'text'](content);
      }
    };

    _proto.getTitle = function getTitle() {
      var title = this.element.getAttribute('data-original-title');

      if (!title) {
        title = typeof this.config.title === 'function' ? this.config.title.call(this.element) : this.config.title;
      }

      return title;
    }; // Private


    _proto._getContainer = function _getContainer() {
      if (this.config.container === false) {
        return document.body;
      }

      if (Util.isElement(this.config.container)) {
        return $(this.config.container);
      }

      return $(document).find(this.config.container);
    };

    _proto._getAttachment = function _getAttachment(placement) {
      return AttachmentMap$1[placement.toUpperCase()];
    };

    _proto._setListeners = function _setListeners() {
      var _this3 = this;

      var triggers = this.config.trigger.split(' ');
      triggers.forEach(function (trigger) {
        if (trigger === 'click') {
          $(_this3.element).on(_this3.constructor.Event.CLICK, _this3.config.selector, function (event) {
            return _this3.toggle(event);
          });
        } else if (trigger !== Trigger.MANUAL) {
          var eventIn = trigger === Trigger.HOVER ? _this3.constructor.Event.MOUSEENTER : _this3.constructor.Event.FOCUSIN;
          var eventOut = trigger === Trigger.HOVER ? _this3.constructor.Event.MOUSELEAVE : _this3.constructor.Event.FOCUSOUT;
          $(_this3.element).on(eventIn, _this3.config.selector, function (event) {
            return _this3._enter(event);
          }).on(eventOut, _this3.config.selector, function (event) {
            return _this3._leave(event);
          });
        }
      });
      $(this.element).closest('.modal').on('hide.bs.modal', function () {
        if (_this3.element) {
          _this3.hide();
        }
      });

      if (this.config.selector) {
        this.config = _objectSpread({}, this.config, {
          trigger: 'manual',
          selector: ''
        });
      } else {
        this._fixTitle();
      }
    };

    _proto._fixTitle = function _fixTitle() {
      var titleType = typeof this.element.getAttribute('data-original-title');

      if (this.element.getAttribute('title') || titleType !== 'string') {
        this.element.setAttribute('data-original-title', this.element.getAttribute('title') || '');
        this.element.setAttribute('title', '');
      }
    };

    _proto._enter = function _enter(event, context) {
      var dataKey = this.constructor.DATA_KEY;
      context = context || $(event.currentTarget).data(dataKey);

      if (!context) {
        context = new this.constructor(event.currentTarget, this._getDelegateConfig());
        $(event.currentTarget).data(dataKey, context);
      }

      if (event) {
        context._activeTrigger[event.type === 'focusin' ? Trigger.FOCUS : Trigger.HOVER] = true;
      }

      if ($(context.getTipElement()).hasClass(ClassName$6.SHOW) || context._hoverState === HoverState.SHOW) {
        context._hoverState = HoverState.SHOW;
        return;
      }

      clearTimeout(context._timeout);
      context._hoverState = HoverState.SHOW;

      if (!context.config.delay || !context.config.delay.show) {
        context.show();
        return;
      }

      context._timeout = setTimeout(function () {
        if (context._hoverState === HoverState.SHOW) {
          context.show();
        }
      }, context.config.delay.show);
    };

    _proto._leave = function _leave(event, context) {
      var dataKey = this.constructor.DATA_KEY;
      context = context || $(event.currentTarget).data(dataKey);

      if (!context) {
        context = new this.constructor(event.currentTarget, this._getDelegateConfig());
        $(event.currentTarget).data(dataKey, context);
      }

      if (event) {
        context._activeTrigger[event.type === 'focusout' ? Trigger.FOCUS : Trigger.HOVER] = false;
      }

      if (context._isWithActiveTrigger()) {
        return;
      }

      clearTimeout(context._timeout);
      context._hoverState = HoverState.OUT;

      if (!context.config.delay || !context.config.delay.hide) {
        context.hide();
        return;
      }

      context._timeout = setTimeout(function () {
        if (context._hoverState === HoverState.OUT) {
          context.hide();
        }
      }, context.config.delay.hide);
    };

    _proto._isWithActiveTrigger = function _isWithActiveTrigger() {
      for (var trigger in this._activeTrigger) {
        if (this._activeTrigger[trigger]) {
          return true;
        }
      }

      return false;
    };

    _proto._getConfig = function _getConfig(config) {
      config = _objectSpread({}, this.constructor.Default, $(this.element).data(), typeof config === 'object' && config ? config : {});

      if (typeof config.delay === 'number') {
        config.delay = {
          show: config.delay,
          hide: config.delay
        };
      }

      if (typeof config.title === 'number') {
        config.title = config.title.toString();
      }

      if (typeof config.content === 'number') {
        config.content = config.content.toString();
      }

      Util.typeCheckConfig(NAME$6, config, this.constructor.DefaultType);
      return config;
    };

    _proto._getDelegateConfig = function _getDelegateConfig() {
      var config = {};

      if (this.config) {
        for (var key in this.config) {
          if (this.constructor.Default[key] !== this.config[key]) {
            config[key] = this.config[key];
          }
        }
      }

      return config;
    };

    _proto._cleanTipClass = function _cleanTipClass() {
      var $tip = $(this.getTipElement());
      var tabClass = $tip.attr('class').match(BSCLS_PREFIX_REGEX);

      if (tabClass !== null && tabClass.length) {
        $tip.removeClass(tabClass.join(''));
      }
    };

    _proto._handlePopperPlacementChange = function _handlePopperPlacementChange(popperData) {
      var popperInstance = popperData.instance;
      this.tip = popperInstance.popper;

      this._cleanTipClass();

      this.addAttachmentClass(this._getAttachment(popperData.placement));
    };

    _proto._fixTransition = function _fixTransition() {
      var tip = this.getTipElement();
      var initConfigAnimation = this.config.animation;

      if (tip.getAttribute('x-placement') !== null) {
        return;
      }

      $(tip).removeClass(ClassName$6.FADE);
      this.config.animation = false;
      this.hide();
      this.show();
      this.config.animation = initConfigAnimation;
    }; // Static


    Tooltip._jQueryInterface = function _jQueryInterface(config) {
      return this.each(function () {
        var data = $(this).data(DATA_KEY$6);

        var _config = typeof config === 'object' && config;

        if (!data && /dispose|hide/.test(config)) {
          return;
        }

        if (!data) {
          data = new Tooltip(this, _config);
          $(this).data(DATA_KEY$6, data);
        }

        if (typeof config === 'string') {
          if (typeof data[config] === 'undefined') {
            throw new TypeError("No method named \"" + config + "\"");
          }

          data[config]();
        }
      });
    };

    _createClass(Tooltip, null, [{
      key: "VERSION",
      get: function get() {
        return VERSION$6;
      }
    }, {
      key: "Default",
      get: function get() {
        return Default$4;
      }
    }, {
      key: "NAME",
      get: function get() {
        return NAME$6;
      }
    }, {
      key: "DATA_KEY",
      get: function get() {
        return DATA_KEY$6;
      }
    }, {
      key: "Event",
      get: function get() {
        return Event$6;
      }
    }, {
      key: "EVENT_KEY",
      get: function get() {
        return EVENT_KEY$6;
      }
    }, {
      key: "DefaultType",
      get: function get() {
        return DefaultType$4;
      }
    }]);

    return Tooltip;
  }();
  /**
   * ------------------------------------------------------------------------
   * jQuery
   * ------------------------------------------------------------------------
   */


  $.fn[NAME$6] = Tooltip._jQueryInterface;
  $.fn[NAME$6].Constructor = Tooltip;

  $.fn[NAME$6].noConflict = function () {
    $.fn[NAME$6] = JQUERY_NO_CONFLICT$6;
    return Tooltip._jQueryInterface;
  };

  /**
   * ------------------------------------------------------------------------
   * Constants
   * ------------------------------------------------------------------------
   */

  var NAME$7 = 'popover';
  var VERSION$7 = '4.2.1';
  var DATA_KEY$7 = 'bs.popover';
  var EVENT_KEY$7 = "." + DATA_KEY$7;
  var JQUERY_NO_CONFLICT$7 = $.fn[NAME$7];
  var CLASS_PREFIX$1 = 'bs-popover';
  var BSCLS_PREFIX_REGEX$1 = new RegExp("(^|\\s)" + CLASS_PREFIX$1 + "\\S+", 'g');

  var Default$5 = _objectSpread({}, Tooltip.Default, {
    placement: 'right',
    trigger: 'click',
    content: '',
    template: '<div class="popover" role="tooltip">' + '<div class="arrow"></div>' + '<h3 class="popover-header"></h3>' + '<div class="popover-body"></div></div>'
  });

  var DefaultType$5 = _objectSpread({}, Tooltip.DefaultType, {
    content: '(string|element|function)'
  });

  var ClassName$7 = {
    FADE: 'fade',
    SHOW: 'show'
  };
  var Selector$7 = {
    TITLE: '.popover-header',
    CONTENT: '.popover-body'
  };
  var Event$7 = {
    HIDE: "hide" + EVENT_KEY$7,
    HIDDEN: "hidden" + EVENT_KEY$7,
    SHOW: "show" + EVENT_KEY$7,
    SHOWN: "shown" + EVENT_KEY$7,
    INSERTED: "inserted" + EVENT_KEY$7,
    CLICK: "click" + EVENT_KEY$7,
    FOCUSIN: "focusin" + EVENT_KEY$7,
    FOCUSOUT: "focusout" + EVENT_KEY$7,
    MOUSEENTER: "mouseenter" + EVENT_KEY$7,
    MOUSELEAVE: "mouseleave" + EVENT_KEY$7
    /**
     * ------------------------------------------------------------------------
     * Class Definition
     * ------------------------------------------------------------------------
     */

  };

  var Popover =
  /*#__PURE__*/
  function (_Tooltip) {
    _inheritsLoose(Popover, _Tooltip);

    function Popover() {
      return _Tooltip.apply(this, arguments) || this;
    }

    var _proto = Popover.prototype;

    // Overrides
    _proto.isWithContent = function isWithContent() {
      return this.getTitle() || this._getContent();
    };

    _proto.addAttachmentClass = function addAttachmentClass(attachment) {
      $(this.getTipElement()).addClass(CLASS_PREFIX$1 + "-" + attachment);
    };

    _proto.getTipElement = function getTipElement() {
      this.tip = this.tip || $(this.config.template)[0];
      return this.tip;
    };

    _proto.setContent = function setContent() {
      var $tip = $(this.getTipElement()); // We use append for html objects to maintain js events

      this.setElementContent($tip.find(Selector$7.TITLE), this.getTitle());

      var content = this._getContent();

      if (typeof content === 'function') {
        content = content.call(this.element);
      }

      this.setElementContent($tip.find(Selector$7.CONTENT), content);
      $tip.removeClass(ClassName$7.FADE + " " + ClassName$7.SHOW);
    }; // Private


    _proto._getContent = function _getContent() {
      return this.element.getAttribute('data-content') || this.config.content;
    };

    _proto._cleanTipClass = function _cleanTipClass() {
      var $tip = $(this.getTipElement());
      var tabClass = $tip.attr('class').match(BSCLS_PREFIX_REGEX$1);

      if (tabClass !== null && tabClass.length > 0) {
        $tip.removeClass(tabClass.join(''));
      }
    }; // Static


    Popover._jQueryInterface = function _jQueryInterface(config) {
      return this.each(function () {
        var data = $(this).data(DATA_KEY$7);

        var _config = typeof config === 'object' ? config : null;

        if (!data && /dispose|hide/.test(config)) {
          return;
        }

        if (!data) {
          data = new Popover(this, _config);
          $(this).data(DATA_KEY$7, data);
        }

        if (typeof config === 'string') {
          if (typeof data[config] === 'undefined') {
            throw new TypeError("No method named \"" + config + "\"");
          }

          data[config]();
        }
      });
    };

    _createClass(Popover, null, [{
      key: "VERSION",
      // Getters
      get: function get() {
        return VERSION$7;
      }
    }, {
      key: "Default",
      get: function get() {
        return Default$5;
      }
    }, {
      key: "NAME",
      get: function get() {
        return NAME$7;
      }
    }, {
      key: "DATA_KEY",
      get: function get() {
        return DATA_KEY$7;
      }
    }, {
      key: "Event",
      get: function get() {
        return Event$7;
      }
    }, {
      key: "EVENT_KEY",
      get: function get() {
        return EVENT_KEY$7;
      }
    }, {
      key: "DefaultType",
      get: function get() {
        return DefaultType$5;
      }
    }]);

    return Popover;
  }(Tooltip);
  /**
   * ------------------------------------------------------------------------
   * jQuery
   * ------------------------------------------------------------------------
   */


  $.fn[NAME$7] = Popover._jQueryInterface;
  $.fn[NAME$7].Constructor = Popover;

  $.fn[NAME$7].noConflict = function () {
    $.fn[NAME$7] = JQUERY_NO_CONFLICT$7;
    return Popover._jQueryInterface;
  };

  /**
   * ------------------------------------------------------------------------
   * Constants
   * ------------------------------------------------------------------------
   */

  var NAME$8 = 'scrollspy';
  var VERSION$8 = '4.2.1';
  var DATA_KEY$8 = 'bs.scrollspy';
  var EVENT_KEY$8 = "." + DATA_KEY$8;
  var DATA_API_KEY$6 = '.data-api';
  var JQUERY_NO_CONFLICT$8 = $.fn[NAME$8];
  var Default$6 = {
    offset: 10,
    method: 'auto',
    target: ''
  };
  var DefaultType$6 = {
    offset: 'number',
    method: 'string',
    target: '(string|element)'
  };
  var Event$8 = {
    ACTIVATE: "activate" + EVENT_KEY$8,
    SCROLL: "scroll" + EVENT_KEY$8,
    LOAD_DATA_API: "load" + EVENT_KEY$8 + DATA_API_KEY$6
  };
  var ClassName$8 = {
    DROPDOWN_ITEM: 'dropdown-item',
    DROPDOWN_MENU: 'dropdown-menu',
    ACTIVE: 'active'
  };
  var Selector$8 = {
    DATA_SPY: '[data-spy="scroll"]',
    ACTIVE: '.active',
    NAV_LIST_GROUP: '.nav, .list-group',
    NAV_LINKS: '.nav-link',
    NAV_ITEMS: '.nav-item',
    LIST_ITEMS: '.list-group-item',
    DROPDOWN: '.dropdown',
    DROPDOWN_ITEMS: '.dropdown-item',
    DROPDOWN_TOGGLE: '.dropdown-toggle'
  };
  var OffsetMethod = {
    OFFSET: 'offset',
    POSITION: 'position'
    /**
     * ------------------------------------------------------------------------
     * Class Definition
     * ------------------------------------------------------------------------
     */

  };

  var ScrollSpy =
  /*#__PURE__*/
  function () {
    function ScrollSpy(element, config) {
      var _this = this;

      this._element = element;
      this._scrollElement = element.tagName === 'BODY' ? window : element;
      this._config = this._getConfig(config);
      this._selector = this._config.target + " " + Selector$8.NAV_LINKS + "," + (this._config.target + " " + Selector$8.LIST_ITEMS + ",") + (this._config.target + " " + Selector$8.DROPDOWN_ITEMS);
      this._offsets = [];
      this._targets = [];
      this._activeTarget = null;
      this._scrollHeight = 0;
      $(this._scrollElement).on(Event$8.SCROLL, function (event) {
        return _this._process(event);
      });
      this.refresh();

      this._process();
    } // Getters


    var _proto = ScrollSpy.prototype;

    // Public
    _proto.refresh = function refresh() {
      var _this2 = this;

      var autoMethod = this._scrollElement === this._scrollElement.window ? OffsetMethod.OFFSET : OffsetMethod.POSITION;
      var offsetMethod = this._config.method === 'auto' ? autoMethod : this._config.method;
      var offsetBase = offsetMethod === OffsetMethod.POSITION ? this._getScrollTop() : 0;
      this._offsets = [];
      this._targets = [];
      this._scrollHeight = this._getScrollHeight();
      var targets = [].slice.call(document.querySelectorAll(this._selector));
      targets.map(function (element) {
        var target;
        var targetSelector = Util.getSelectorFromElement(element);

        if (targetSelector) {
          target = document.querySelector(targetSelector);
        }

        if (target) {
          var targetBCR = target.getBoundingClientRect();

          if (targetBCR.width || targetBCR.height) {
            // TODO (fat): remove sketch reliance on jQuery position/offset
            return [$(target)[offsetMethod]().top + offsetBase, targetSelector];
          }
        }

        return null;
      }).filter(function (item) {
        return item;
      }).sort(function (a, b) {
        return a[0] - b[0];
      }).forEach(function (item) {
        _this2._offsets.push(item[0]);

        _this2._targets.push(item[1]);
      });
    };

    _proto.dispose = function dispose() {
      $.removeData(this._element, DATA_KEY$8);
      $(this._scrollElement).off(EVENT_KEY$8);
      this._element = null;
      this._scrollElement = null;
      this._config = null;
      this._selector = null;
      this._offsets = null;
      this._targets = null;
      this._activeTarget = null;
      this._scrollHeight = null;
    }; // Private


    _proto._getConfig = function _getConfig(config) {
      config = _objectSpread({}, Default$6, typeof config === 'object' && config ? config : {});

      if (typeof config.target !== 'string') {
        var id = $(config.target).attr('id');

        if (!id) {
          id = Util.getUID(NAME$8);
          $(config.target).attr('id', id);
        }

        config.target = "#" + id;
      }

      Util.typeCheckConfig(NAME$8, config, DefaultType$6);
      return config;
    };

    _proto._getScrollTop = function _getScrollTop() {
      return this._scrollElement === window ? this._scrollElement.pageYOffset : this._scrollElement.scrollTop;
    };

    _proto._getScrollHeight = function _getScrollHeight() {
      return this._scrollElement.scrollHeight || Math.max(document.body.scrollHeight, document.documentElement.scrollHeight);
    };

    _proto._getOffsetHeight = function _getOffsetHeight() {
      return this._scrollElement === window ? window.innerHeight : this._scrollElement.getBoundingClientRect().height;
    };

    _proto._process = function _process() {
      var scrollTop = this._getScrollTop() + this._config.offset;

      var scrollHeight = this._getScrollHeight();

      var maxScroll = this._config.offset + scrollHeight - this._getOffsetHeight();

      if (this._scrollHeight !== scrollHeight) {
        this.refresh();
      }

      if (scrollTop >= maxScroll) {
        var target = this._targets[this._targets.length - 1];

        if (this._activeTarget !== target) {
          this._activate(target);
        }

        return;
      }

      if (this._activeTarget && scrollTop < this._offsets[0] && this._offsets[0] > 0) {
        this._activeTarget = null;

        this._clear();

        return;
      }

      var offsetLength = this._offsets.length;

      for (var i = offsetLength; i--;) {
        var isActiveTarget = this._activeTarget !== this._targets[i] && scrollTop >= this._offsets[i] && (typeof this._offsets[i + 1] === 'undefined' || scrollTop < this._offsets[i + 1]);

        if (isActiveTarget) {
          this._activate(this._targets[i]);
        }
      }
    };

    _proto._activate = function _activate(target) {
      this._activeTarget = target;

      this._clear();

      var queries = this._selector.split(',').map(function (selector) {
        return selector + "[data-target=\"" + target + "\"]," + selector + "[href=\"" + target + "\"]";
      });

      var $link = $([].slice.call(document.querySelectorAll(queries.join(','))));

      if ($link.hasClass(ClassName$8.DROPDOWN_ITEM)) {
        $link.closest(Selector$8.DROPDOWN).find(Selector$8.DROPDOWN_TOGGLE).addClass(ClassName$8.ACTIVE);
        $link.addClass(ClassName$8.ACTIVE);
      } else {
        // Set triggered link as active
        $link.addClass(ClassName$8.ACTIVE); // Set triggered links parents as active
        // With both <ul> and <nav> markup a parent is the previous sibling of any nav ancestor

        $link.parents(Selector$8.NAV_LIST_GROUP).prev(Selector$8.NAV_LINKS + ", " + Selector$8.LIST_ITEMS).addClass(ClassName$8.ACTIVE); // Handle special case when .nav-link is inside .nav-item

        $link.parents(Selector$8.NAV_LIST_GROUP).prev(Selector$8.NAV_ITEMS).children(Selector$8.NAV_LINKS).addClass(ClassName$8.ACTIVE);
      }

      $(this._scrollElement).trigger(Event$8.ACTIVATE, {
        relatedTarget: target
      });
    };

    _proto._clear = function _clear() {
      [].slice.call(document.querySelectorAll(this._selector)).filter(function (node) {
        return node.classList.contains(ClassName$8.ACTIVE);
      }).forEach(function (node) {
        return node.classList.remove(ClassName$8.ACTIVE);
      });
    }; // Static


    ScrollSpy._jQueryInterface = function _jQueryInterface(config) {
      return this.each(function () {
        var data = $(this).data(DATA_KEY$8);

        var _config = typeof config === 'object' && config;

        if (!data) {
          data = new ScrollSpy(this, _config);
          $(this).data(DATA_KEY$8, data);
        }

        if (typeof config === 'string') {
          if (typeof data[config] === 'undefined') {
            throw new TypeError("No method named \"" + config + "\"");
          }

          data[config]();
        }
      });
    };

    _createClass(ScrollSpy, null, [{
      key: "VERSION",
      get: function get() {
        return VERSION$8;
      }
    }, {
      key: "Default",
      get: function get() {
        return Default$6;
      }
    }]);

    return ScrollSpy;
  }();
  /**
   * ------------------------------------------------------------------------
   * Data Api implementation
   * ------------------------------------------------------------------------
   */


  $(window).on(Event$8.LOAD_DATA_API, function () {
    var scrollSpys = [].slice.call(document.querySelectorAll(Selector$8.DATA_SPY));
    var scrollSpysLength = scrollSpys.length;

    for (var i = scrollSpysLength; i--;) {
      var $spy = $(scrollSpys[i]);

      ScrollSpy._jQueryInterface.call($spy, $spy.data());
    }
  });
  /**
   * ------------------------------------------------------------------------
   * jQuery
   * ------------------------------------------------------------------------
   */

  $.fn[NAME$8] = ScrollSpy._jQueryInterface;
  $.fn[NAME$8].Constructor = ScrollSpy;

  $.fn[NAME$8].noConflict = function () {
    $.fn[NAME$8] = JQUERY_NO_CONFLICT$8;
    return ScrollSpy._jQueryInterface;
  };

  /**
   * ------------------------------------------------------------------------
   * Constants
   * ------------------------------------------------------------------------
   */

  var NAME$9 = 'tab';
  var VERSION$9 = '4.2.1';
  var DATA_KEY$9 = 'bs.tab';
  var EVENT_KEY$9 = "." + DATA_KEY$9;
  var DATA_API_KEY$7 = '.data-api';
  var JQUERY_NO_CONFLICT$9 = $.fn[NAME$9];
  var Event$9 = {
    HIDE: "hide" + EVENT_KEY$9,
    HIDDEN: "hidden" + EVENT_KEY$9,
    SHOW: "show" + EVENT_KEY$9,
    SHOWN: "shown" + EVENT_KEY$9,
    CLICK_DATA_API: "click" + EVENT_KEY$9 + DATA_API_KEY$7
  };
  var ClassName$9 = {
    DROPDOWN_MENU: 'dropdown-menu',
    ACTIVE: 'active',
    DISABLED: 'disabled',
    FADE: 'fade',
    SHOW: 'show'
  };
  var Selector$9 = {
    DROPDOWN: '.dropdown',
    NAV_LIST_GROUP: '.nav, .list-group',
    ACTIVE: '.active',
    ACTIVE_UL: '> li > .active',
    DATA_TOGGLE: '[data-toggle="tab"], [data-toggle="pill"], [data-toggle="list"]',
    DROPDOWN_TOGGLE: '.dropdown-toggle',
    DROPDOWN_ACTIVE_CHILD: '> .dropdown-menu .active'
    /**
     * ------------------------------------------------------------------------
     * Class Definition
     * ------------------------------------------------------------------------
     */

  };

  var Tab =
  /*#__PURE__*/
  function () {
    function Tab(element) {
      this._element = element;
    } // Getters


    var _proto = Tab.prototype;

    // Public
    _proto.show = function show() {
      var _this = this;

      if (this._element.parentNode && this._element.parentNode.nodeType === Node.ELEMENT_NODE && $(this._element).hasClass(ClassName$9.ACTIVE) || $(this._element).hasClass(ClassName$9.DISABLED)) {
        return;
      }

      var target;
      var previous;
      var listElement = $(this._element).closest(Selector$9.NAV_LIST_GROUP)[0];
      var selector = Util.getSelectorFromElement(this._element);

      if (listElement) {
        var itemSelector = listElement.nodeName === 'UL' || listElement.nodeName === 'OL' ? Selector$9.ACTIVE_UL : Selector$9.ACTIVE;
        previous = $.makeArray($(listElement).find(itemSelector));
        previous = previous[previous.length - 1];
      }

      var hideEvent = $.Event(Event$9.HIDE, {
        relatedTarget: this._element
      });
      var showEvent = $.Event(Event$9.SHOW, {
        relatedTarget: previous
      });

      if (previous) {
        $(previous).trigger(hideEvent);
      }

      $(this._element).trigger(showEvent);

      if (showEvent.isDefaultPrevented() || hideEvent.isDefaultPrevented()) {
        return;
      }

      if (selector) {
        target = document.querySelector(selector);
      }

      this._activate(this._element, listElement);

      var complete = function complete() {
        var hiddenEvent = $.Event(Event$9.HIDDEN, {
          relatedTarget: _this._element
        });
        var shownEvent = $.Event(Event$9.SHOWN, {
          relatedTarget: previous
        });
        $(previous).trigger(hiddenEvent);
        $(_this._element).trigger(shownEvent);
      };

      if (target) {
        this._activate(target, target.parentNode, complete);
      } else {
        complete();
      }
    };

    _proto.dispose = function dispose() {
      $.removeData(this._element, DATA_KEY$9);
      this._element = null;
    }; // Private


    _proto._activate = function _activate(element, container, callback) {
      var _this2 = this;

      var activeElements = container && (container.nodeName === 'UL' || container.nodeName === 'OL') ? $(container).find(Selector$9.ACTIVE_UL) : $(container).children(Selector$9.ACTIVE);
      var active = activeElements[0];
      var isTransitioning = callback && active && $(active).hasClass(ClassName$9.FADE);

      var complete = function complete() {
        return _this2._transitionComplete(element, active, callback);
      };

      if (active && isTransitioning) {
        var transitionDuration = Util.getTransitionDurationFromElement(active);
        $(active).removeClass(ClassName$9.SHOW).one(Util.TRANSITION_END, complete).emulateTransitionEnd(transitionDuration);
      } else {
        complete();
      }
    };

    _proto._transitionComplete = function _transitionComplete(element, active, callback) {
      if (active) {
        $(active).removeClass(ClassName$9.ACTIVE);
        var dropdownChild = $(active.parentNode).find(Selector$9.DROPDOWN_ACTIVE_CHILD)[0];

        if (dropdownChild) {
          $(dropdownChild).removeClass(ClassName$9.ACTIVE);
        }

        if (active.getAttribute('role') === 'tab') {
          active.setAttribute('aria-selected', false);
        }
      }

      $(element).addClass(ClassName$9.ACTIVE);

      if (element.getAttribute('role') === 'tab') {
        element.setAttribute('aria-selected', true);
      }

      Util.reflow(element);
      $(element).addClass(ClassName$9.SHOW);

      if (element.parentNode && $(element.parentNode).hasClass(ClassName$9.DROPDOWN_MENU)) {
        var dropdownElement = $(element).closest(Selector$9.DROPDOWN)[0];

        if (dropdownElement) {
          var dropdownToggleList = [].slice.call(dropdownElement.querySelectorAll(Selector$9.DROPDOWN_TOGGLE));
          $(dropdownToggleList).addClass(ClassName$9.ACTIVE);
        }

        element.setAttribute('aria-expanded', true);
      }

      if (callback) {
        callback();
      }
    }; // Static


    Tab._jQueryInterface = function _jQueryInterface(config) {
      return this.each(function () {
        var $this = $(this);
        var data = $this.data(DATA_KEY$9);

        if (!data) {
          data = new Tab(this);
          $this.data(DATA_KEY$9, data);
        }

        if (typeof config === 'string') {
          if (typeof data[config] === 'undefined') {
            throw new TypeError("No method named \"" + config + "\"");
          }

          data[config]();
        }
      });
    };

    _createClass(Tab, null, [{
      key: "VERSION",
      get: function get() {
        return VERSION$9;
      }
    }]);

    return Tab;
  }();
  /**
   * ------------------------------------------------------------------------
   * Data Api implementation
   * ------------------------------------------------------------------------
   */


  $(document).on(Event$9.CLICK_DATA_API, Selector$9.DATA_TOGGLE, function (event) {
    event.preventDefault();

    Tab._jQueryInterface.call($(this), 'show');
  });
  /**
   * ------------------------------------------------------------------------
   * jQuery
   * ------------------------------------------------------------------------
   */

  $.fn[NAME$9] = Tab._jQueryInterface;
  $.fn[NAME$9].Constructor = Tab;

  $.fn[NAME$9].noConflict = function () {
    $.fn[NAME$9] = JQUERY_NO_CONFLICT$9;
    return Tab._jQueryInterface;
  };

  /**
   * ------------------------------------------------------------------------
   * Constants
   * ------------------------------------------------------------------------
   */

  var NAME$a = 'toast';
  var VERSION$a = '4.2.1';
  var DATA_KEY$a = 'bs.toast';
  var EVENT_KEY$a = "." + DATA_KEY$a;
  var JQUERY_NO_CONFLICT$a = $.fn[NAME$a];
  var Event$a = {
    CLICK_DISMISS: "click.dismiss" + EVENT_KEY$a,
    HIDE: "hide" + EVENT_KEY$a,
    HIDDEN: "hidden" + EVENT_KEY$a,
    SHOW: "show" + EVENT_KEY$a,
    SHOWN: "shown" + EVENT_KEY$a
  };
  var ClassName$a = {
    FADE: 'fade',
    HIDE: 'hide',
    SHOW: 'show',
    SHOWING: 'showing'
  };
  var DefaultType$7 = {
    animation: 'boolean',
    autohide: 'boolean',
    delay: 'number'
  };
  var Default$7 = {
    animation: true,
    autohide: true,
    delay: 500
  };
  var Selector$a = {
    DATA_DISMISS: '[data-dismiss="toast"]'
    /**
     * ------------------------------------------------------------------------
     * Class Definition
     * ------------------------------------------------------------------------
     */

  };

  var Toast =
  /*#__PURE__*/
  function () {
    function Toast(element, config) {
      this._element = element;
      this._config = this._getConfig(config);
      this._timeout = null;

      this._setListeners();
    } // Getters


    var _proto = Toast.prototype;

    // Public
    _proto.show = function show() {
      var _this = this;

      $(this._element).trigger(Event$a.SHOW);

      if (this._config.animation) {
        this._element.classList.add(ClassName$a.FADE);
      }

      var complete = function complete() {
        _this._element.classList.remove(ClassName$a.SHOWING);

        _this._element.classList.add(ClassName$a.SHOW);

        $(_this._element).trigger(Event$a.SHOWN);

        if (_this._config.autohide) {
          _this.hide();
        }
      };

      this._element.classList.remove(ClassName$a.HIDE);

      this._element.classList.add(ClassName$a.SHOWING);

      if (this._config.animation) {
        var transitionDuration = Util.getTransitionDurationFromElement(this._element);
        $(this._element).one(Util.TRANSITION_END, complete).emulateTransitionEnd(transitionDuration);
      } else {
        complete();
      }
    };

    _proto.hide = function hide(withoutTimeout) {
      var _this2 = this;

      if (!this._element.classList.contains(ClassName$a.SHOW)) {
        return;
      }

      $(this._element).trigger(Event$a.HIDE);

      if (withoutTimeout) {
        this._close();
      } else {
        this._timeout = setTimeout(function () {
          _this2._close();
        }, this._config.delay);
      }
    };

    _proto.dispose = function dispose() {
      clearTimeout(this._timeout);
      this._timeout = null;

      if (this._element.classList.contains(ClassName$a.SHOW)) {
        this._element.classList.remove(ClassName$a.SHOW);
      }

      $(this._element).off(Event$a.CLICK_DISMISS);
      $.removeData(this._element, DATA_KEY$a);
      this._element = null;
      this._config = null;
    }; // Private


    _proto._getConfig = function _getConfig(config) {
      config = _objectSpread({}, Default$7, $(this._element).data(), typeof config === 'object' && config ? config : {});
      Util.typeCheckConfig(NAME$a, config, this.constructor.DefaultType);
      return config;
    };

    _proto._setListeners = function _setListeners() {
      var _this3 = this;

      $(this._element).on(Event$a.CLICK_DISMISS, Selector$a.DATA_DISMISS, function () {
        return _this3.hide(true);
      });
    };

    _proto._close = function _close() {
      var _this4 = this;

      var complete = function complete() {
        _this4._element.classList.add(ClassName$a.HIDE);

        $(_this4._element).trigger(Event$a.HIDDEN);
      };

      this._element.classList.remove(ClassName$a.SHOW);

      if (this._config.animation) {
        var transitionDuration = Util.getTransitionDurationFromElement(this._element);
        $(this._element).one(Util.TRANSITION_END, complete).emulateTransitionEnd(transitionDuration);
      } else {
        complete();
      }
    }; // Static


    Toast._jQueryInterface = function _jQueryInterface(config) {
      return this.each(function () {
        var $element = $(this);
        var data = $element.data(DATA_KEY$a);

        var _config = typeof config === 'object' && config;

        if (!data) {
          data = new Toast(this, _config);
          $element.data(DATA_KEY$a, data);
        }

        if (typeof config === 'string') {
          if (typeof data[config] === 'undefined') {
            throw new TypeError("No method named \"" + config + "\"");
          }

          data[config](this);
        }
      });
    };

    _createClass(Toast, null, [{
      key: "VERSION",
      get: function get() {
        return VERSION$a;
      }
    }, {
      key: "DefaultType",
      get: function get() {
        return DefaultType$7;
      }
    }]);

    return Toast;
  }();
  /**
   * ------------------------------------------------------------------------
   * jQuery
   * ------------------------------------------------------------------------
   */


  $.fn[NAME$a] = Toast._jQueryInterface;
  $.fn[NAME$a].Constructor = Toast;

  $.fn[NAME$a].noConflict = function () {
    $.fn[NAME$a] = JQUERY_NO_CONFLICT$a;
    return Toast._jQueryInterface;
  };

  /**
   * --------------------------------------------------------------------------
   * Bootstrap (v4.2.1): index.js
   * Licensed under MIT (https://github.com/twbs/bootstrap/blob/master/LICENSE)
   * --------------------------------------------------------------------------
   */

  (function () {
    if (typeof $ === 'undefined') {
      throw new TypeError('Bootstrap\'s JavaScript requires jQuery. jQuery must be included before Bootstrap\'s JavaScript.');
    }

    var version = $.fn.jquery.split(' ')[0].split('.');
    var minMajor = 1;
    var ltMajor = 2;
    var minMinor = 9;
    var minPatch = 1;
    var maxMajor = 4;

    if (version[0] < ltMajor && version[1] < minMinor || version[0] === minMajor && version[1] === minMinor && version[2] < minPatch || version[0] >= maxMajor) {
      throw new Error('Bootstrap\'s JavaScript requires at least jQuery v1.9.1 but less than v4.0.0');
    }
  })();

  exports.Util = Util;
  exports.Alert = Alert;
  exports.Button = Button;
  exports.Carousel = Carousel;
  exports.Collapse = Collapse;
  exports.Dropdown = Dropdown;
  exports.Modal = Modal;
  exports.Popover = Popover;
  exports.Scrollspy = ScrollSpy;
  exports.Tab = Tab;
  exports.Toast = Toast;
  exports.Tooltip = Tooltip;

  Object.defineProperty(exports, '__esModule', { value: true });

})));
//# sourceMappingURL=bootstrap.bundle.js.map


==> demo_mockup/js/bootstrap.bundle.min.js <==
/*!
  * Bootstrap v4.2.1 (https://getbootstrap.com/)
  * Copyright 2011-2018 The Bootstrap Authors (https://github.com/twbs/bootstrap/graphs/contributors)
  * Licensed under MIT (https://github.com/twbs/bootstrap/blob/master/LICENSE)
  */
!function(t,e){"object"==typeof exports&&"undefined"!=typeof module?e(exports,require("jquery")):"function"==typeof define&&define.amd?define(["exports","jquery"],e):e(t.bootstrap={},t.jQuery)}(this,function(t,p){"use strict";function i(t,e){for(var n=0;n<e.length;n++){var i=e[n];i.enumerable=i.enumerable||!1,i.configurable=!0,"value"in i&&(i.writable=!0),Object.defineProperty(t,i.key,i)}}function s(t,e,n){return e&&i(t.prototype,e),n&&i(t,n),t}function l(o){for(var t=1;t<arguments.length;t++){var r=null!=arguments[t]?arguments[t]:{},e=Object.keys(r);"function"==typeof Object.getOwnPropertySymbols&&(e=e.concat(Object.getOwnPropertySymbols(r).filter(function(t){return Object.getOwnPropertyDescriptor(r,t).enumerable}))),e.forEach(function(t){var e,n,i;e=o,i=r[n=t],n in e?Object.defineProperty(e,n,{value:i,enumerable:!0,configurable:!0,writable:!0}):e[n]=i})}return o}p=p&&p.hasOwnProperty("default")?p.default:p;var e="transitionend";function n(t){var e=this,n=!1;return p(this).one(m.TRANSITION_END,function(){n=!0}),setTimeout(function(){n||m.triggerTransitionEnd(e)},t),this}var m={TRANSITION_END:"bsTransitionEnd",getUID:function(t){for(;t+=~~(1e6*Math.random()),document.getElementById(t););return t},getSelectorFromElement:function(t){var e=t.getAttribute("data-target");if(!e||"#"===e){var n=t.getAttribute("href");e=n&&"#"!==n?n.trim():""}return e&&document.querySelector(e)?e:null},getTransitionDurationFromElement:function(t){if(!t)return 0;var e=p(t).css("transition-duration"),n=p(t).css("transition-delay"),i=parseFloat(e),o=parseFloat(n);return i||o?(e=e.split(",")[0],n=n.split(",")[0],1e3*(parseFloat(e)+parseFloat(n))):0},reflow:function(t){return t.offsetHeight},triggerTransitionEnd:function(t){p(t).trigger(e)},supportsTransitionEnd:function(){return Boolean(e)},isElement:function(t){return(t[0]||t).nodeType},typeCheckConfig:function(t,e,n){for(var i in n)if(Object.prototype.hasOwnProperty.call(n,i)){var o=n[i],r=e[i],s=r&&m.isElement(r)?"element":(a=r,{}.toString.call(a).match(/\s([a-z]+)/i)[1].toLowerCase());if(!new RegExp(o).test(s))throw new Error(t.toUpperCase()+': Option "'+i+'" provided type "'+s+'" but expected type "'+o+'".')}var a},findShadowRoot:function(t){if(!document.documentElement.attachShadow)return null;if("function"!=typeof t.getRootNode)return t instanceof ShadowRoot?t:t.parentNode?m.findShadowRoot(t.parentNode):null;var e=t.getRootNode();return e instanceof ShadowRoot?e:null}};p.fn.emulateTransitionEnd=n,p.event.special[m.TRANSITION_END]={bindType:e,delegateType:e,handle:function(t){if(p(t.target).is(this))return t.handleObj.handler.apply(this,arguments)}};var o="alert",r="bs.alert",a="."+r,c=p.fn[o],h={CLOSE:"close"+a,CLOSED:"closed"+a,CLICK_DATA_API:"click"+a+".data-api"},u="alert",f="fade",d="show",g=function(){function i(t){this._element=t}var t=i.prototype;return t.close=function(t){var e=this._element;t&&(e=this._getRootElement(t)),this._triggerCloseEvent(e).isDefaultPrevented()||this._removeElement(e)},t.dispose=function(){p.removeData(this._element,r),this._element=null},t._getRootElement=function(t){var e=m.getSelectorFromElement(t),n=!1;return e&&(n=document.querySelector(e)),n||(n=p(t).closest("."+u)[0]),n},t._triggerCloseEvent=function(t){var e=p.Event(h.CLOSE);return p(t).trigger(e),e},t._removeElement=function(e){var n=this;if(p(e).removeClass(d),p(e).hasClass(f)){var t=m.getTransitionDurationFromElement(e);p(e).one(m.TRANSITION_END,function(t){return n._destroyElement(e,t)}).emulateTransitionEnd(t)}else this._destroyElement(e)},t._destroyElement=function(t){p(t).detach().trigger(h.CLOSED).remove()},i._jQueryInterface=function(n){return this.each(function(){var t=p(this),e=t.data(r);e||(e=new i(this),t.data(r,e)),"close"===n&&e[n](this)})},i._handleDismiss=function(e){return function(t){t&&t.preventDefault(),e.close(this)}},s(i,null,[{key:"VERSION",get:function(){return"4.2.1"}}]),i}();p(document).on(h.CLICK_DATA_API,'[data-dismiss="alert"]',g._handleDismiss(new g)),p.fn[o]=g._jQueryInterface,p.fn[o].Constructor=g,p.fn[o].noConflict=function(){return p.fn[o]=c,g._jQueryInterface};var _="button",v="bs.button",y="."+v,E=".data-api",b=p.fn[_],w="active",T="btn",C="focus",S='[data-toggle^="button"]',D='[data-toggle="buttons"]',I='input:not([type="hidden"])',A=".active",O=".btn",N={CLICK_DATA_API:"click"+y+E,FOCUS_BLUR_DATA_API:"focus"+y+E+" blur"+y+E},k=function(){function n(t){this._element=t}var t=n.prototype;return t.toggle=function(){var t=!0,e=!0,n=p(this._element).closest(D)[0];if(n){var i=this._element.querySelector(I);if(i){if("radio"===i.type)if(i.checked&&this._element.classList.contains(w))t=!1;else{var o=n.querySelector(A);o&&p(o).removeClass(w)}if(t){if(i.hasAttribute("disabled")||n.hasAttribute("disabled")||i.classList.contains("disabled")||n.classList.contains("disabled"))return;i.checked=!this._element.classList.contains(w),p(i).trigger("change")}i.focus(),e=!1}}e&&this._element.setAttribute("aria-pressed",!this._element.classList.contains(w)),t&&p(this._element).toggleClass(w)},t.dispose=function(){p.removeData(this._element,v),this._element=null},n._jQueryInterface=function(e){return this.each(function(){var t=p(this).data(v);t||(t=new n(this),p(this).data(v,t)),"toggle"===e&&t[e]()})},s(n,null,[{key:"VERSION",get:function(){return"4.2.1"}}]),n}();p(document).on(N.CLICK_DATA_API,S,function(t){t.preventDefault();var e=t.target;p(e).hasClass(T)||(e=p(e).closest(O)),k._jQueryInterface.call(p(e),"toggle")}).on(N.FOCUS_BLUR_DATA_API,S,function(t){var e=p(t.target).closest(O)[0];p(e).toggleClass(C,/^focus(in)?$/.test(t.type))}),p.fn[_]=k._jQueryInterface,p.fn[_].Constructor=k,p.fn[_].noConflict=function(){return p.fn[_]=b,k._jQueryInterface};var L="carousel",P="bs.carousel",x="."+P,H=".data-api",j=p.fn[L],R={interval:5e3,keyboard:!0,slide:!1,pause:"hover",wrap:!0,touch:!0},F={interval:"(number|boolean)",keyboard:"boolean",slide:"(boolean|string)",pause:"(string|boolean)",wrap:"boolean",touch:"boolean"},M="next",W="prev",U="left",B="right",q={SLIDE:"slide"+x,SLID:"slid"+x,KEYDOWN:"keydown"+x,MOUSEENTER:"mouseenter"+x,MOUSELEAVE:"mouseleave"+x,TOUCHSTART:"touchstart"+x,TOUCHMOVE:"touchmove"+x,TOUCHEND:"touchend"+x,POINTERDOWN:"pointerdown"+x,POINTERUP:"pointerup"+x,DRAG_START:"dragstart"+x,LOAD_DATA_API:"load"+x+H,CLICK_DATA_API:"click"+x+H},K="carousel",Q="active",Y="slide",V="carousel-item-right",X="carousel-item-left",z="carousel-item-next",G="carousel-item-prev",J="pointer-event",Z=".active",$=".active.carousel-item",tt=".carousel-item",et=".carousel-item img",nt=".carousel-item-next, .carousel-item-prev",it=".carousel-indicators",ot="[data-slide], [data-slide-to]",rt='[data-ride="carousel"]',st={TOUCH:"touch",PEN:"pen"},at=function(){function r(t,e){this._items=null,this._interval=null,this._activeElement=null,this._isPaused=!1,this._isSliding=!1,this.touchTimeout=null,this.touchStartX=0,this.touchDeltaX=0,this._config=this._getConfig(e),this._element=t,this._indicatorsElement=this._element.querySelector(it),this._touchSupported="ontouchstart"in document.documentElement||0<navigator.maxTouchPoints,this._pointerEvent=Boolean(window.PointerEvent||window.MSPointerEvent),this._addEventListeners()}var t=r.prototype;return t.next=function(){this._isSliding||this._slide(M)},t.nextWhenVisible=function(){!document.hidden&&p(this._element).is(":visible")&&"hidden"!==p(this._element).css("visibility")&&this.next()},t.prev=function(){this._isSliding||this._slide(W)},t.pause=function(t){t||(this._isPaused=!0),this._element.querySelector(nt)&&(m.triggerTransitionEnd(this._element),this.cycle(!0)),clearInterval(this._interval),this._interval=null},t.cycle=function(t){t||(this._isPaused=!1),this._interval&&(clearInterval(this._interval),this._interval=null),this._config.interval&&!this._isPaused&&(this._interval=setInterval((document.visibilityState?this.nextWhenVisible:this.next).bind(this),this._config.interval))},t.to=function(t){var e=this;this._activeElement=this._element.querySelector($);var n=this._getItemIndex(this._activeElement);if(!(t>this._items.length-1||t<0))if(this._isSliding)p(this._element).one(q.SLID,function(){return e.to(t)});else{if(n===t)return this.pause(),void this.cycle();var i=n<t?M:W;this._slide(i,this._items[t])}},t.dispose=function(){p(this._element).off(x),p.removeData(this._element,P),this._items=null,this._config=null,this._element=null,this._interval=null,this._isPaused=null,this._isSliding=null,this._activeElement=null,this._indicatorsElement=null},t._getConfig=function(t){return t=l({},R,t),m.typeCheckConfig(L,t,F),t},t._handleSwipe=function(){var t=Math.abs(this.touchDeltaX);if(!(t<=40)){var e=t/this.touchDeltaX;0<e&&this.prev(),e<0&&this.next()}},t._addEventListeners=function(){var e=this;this._config.keyboard&&p(this._element).on(q.KEYDOWN,function(t){return e._keydown(t)}),"hover"===this._config.pause&&p(this._element).on(q.MOUSEENTER,function(t){return e.pause(t)}).on(q.MOUSELEAVE,function(t){return e.cycle(t)}),this._addTouchEventListeners()},t._addTouchEventListeners=function(){var n=this;if(this._touchSupported){var e=function(t){n._pointerEvent&&st[t.originalEvent.pointerType.toUpperCase()]?n.touchStartX=t.originalEvent.clientX:n._pointerEvent||(n.touchStartX=t.originalEvent.touches[0].clientX)},i=function(t){n._pointerEvent&&st[t.originalEvent.pointerType.toUpperCase()]&&(n.touchDeltaX=t.originalEvent.clientX-n.touchStartX),n._handleSwipe(),"hover"===n._config.pause&&(n.pause(),n.touchTimeout&&clearTimeout(n.touchTimeout),n.touchTimeout=setTimeout(function(t){return n.cycle(t)},500+n._config.interval))};p(this._element.querySelectorAll(et)).on(q.DRAG_START,function(t){return t.preventDefault()}),this._pointerEvent?(p(this._element).on(q.POINTERDOWN,function(t){return e(t)}),p(this._element).on(q.POINTERUP,function(t){return i(t)}),this._element.classList.add(J)):(p(this._element).on(q.TOUCHSTART,function(t){return e(t)}),p(this._element).on(q.TOUCHMOVE,function(t){var e;(e=t).originalEvent.touches&&1<e.originalEvent.touches.length?n.touchDeltaX=0:n.touchDeltaX=e.originalEvent.touches[0].clientX-n.touchStartX}),p(this._element).on(q.TOUCHEND,function(t){return i(t)}))}},t._keydown=function(t){if(!/input|textarea/i.test(t.target.tagName))switch(t.which){case 37:t.preventDefault(),this.prev();break;case 39:t.preventDefault(),this.next()}},t._getItemIndex=function(t){return this._items=t&&t.parentNode?[].slice.call(t.parentNode.querySelectorAll(tt)):[],this._items.indexOf(t)},t._getItemByDirection=function(t,e){var n=t===M,i=t===W,o=this._getItemIndex(e),r=this._items.length-1;if((i&&0===o||n&&o===r)&&!this._config.wrap)return e;var s=(o+(t===W?-1:1))%this._items.length;return-1===s?this._items[this._items.length-1]:this._items[s]},t._triggerSlideEvent=function(t,e){var n=this._getItemIndex(t),i=this._getItemIndex(this._element.querySelector($)),o=p.Event(q.SLIDE,{relatedTarget:t,direction:e,from:i,to:n});return p(this._element).trigger(o),o},t._setActiveIndicatorElement=function(t){if(this._indicatorsElement){var e=[].slice.call(this._indicatorsElement.querySelectorAll(Z));p(e).removeClass(Q);var n=this._indicatorsElement.children[this._getItemIndex(t)];n&&p(n).addClass(Q)}},t._slide=function(t,e){var n,i,o,r=this,s=this._element.querySelector($),a=this._getItemIndex(s),l=e||s&&this._getItemByDirection(t,s),c=this._getItemIndex(l),h=Boolean(this._interval);if(o=t===M?(n=X,i=z,U):(n=V,i=G,B),l&&p(l).hasClass(Q))this._isSliding=!1;else if(!this._triggerSlideEvent(l,o).isDefaultPrevented()&&s&&l){this._isSliding=!0,h&&this.pause(),this._setActiveIndicatorElement(l);var u=p.Event(q.SLID,{relatedTarget:l,direction:o,from:a,to:c});if(p(this._element).hasClass(Y)){p(l).addClass(i),m.reflow(l),p(s).addClass(n),p(l).addClass(n);var f=parseInt(l.getAttribute("data-interval"),10);this._config.interval=f?(this._config.defaultInterval=this._config.defaultInterval||this._config.interval,f):this._config.defaultInterval||this._config.interval;var d=m.getTransitionDurationFromElement(s);p(s).one(m.TRANSITION_END,function(){p(l).removeClass(n+" "+i).addClass(Q),p(s).removeClass(Q+" "+i+" "+n),r._isSliding=!1,setTimeout(function(){return p(r._element).trigger(u)},0)}).emulateTransitionEnd(d)}else p(s).removeClass(Q),p(l).addClass(Q),this._isSliding=!1,p(this._element).trigger(u);h&&this.cycle()}},r._jQueryInterface=function(i){return this.each(function(){var t=p(this).data(P),e=l({},R,p(this).data());"object"==typeof i&&(e=l({},e,i));var n="string"==typeof i?i:e.slide;if(t||(t=new r(this,e),p(this).data(P,t)),"number"==typeof i)t.to(i);else if("string"==typeof n){if("undefined"==typeof t[n])throw new TypeError('No method named "'+n+'"');t[n]()}else e.interval&&(t.pause(),t.cycle())})},r._dataApiClickHandler=function(t){var e=m.getSelectorFromElement(this);if(e){var n=p(e)[0];if(n&&p(n).hasClass(K)){var i=l({},p(n).data(),p(this).data()),o=this.getAttribute("data-slide-to");o&&(i.interval=!1),r._jQueryInterface.call(p(n),i),o&&p(n).data(P).to(o),t.preventDefault()}}},s(r,null,[{key:"VERSION",get:function(){return"4.2.1"}},{key:"Default",get:function(){return R}}]),r}();p(document).on(q.CLICK_DATA_API,ot,at._dataApiClickHandler),p(window).on(q.LOAD_DATA_API,function(){for(var t=[].slice.call(document.querySelectorAll(rt)),e=0,n=t.length;e<n;e++){var i=p(t[e]);at._jQueryInterface.call(i,i.data())}}),p.fn[L]=at._jQueryInterface,p.fn[L].Constructor=at,p.fn[L].noConflict=function(){return p.fn[L]=j,at._jQueryInterface};var lt="collapse",ct="bs.collapse",ht="."+ct,ut=p.fn[lt],ft={toggle:!0,parent:""},dt={toggle:"boolean",parent:"(string|element)"},pt={SHOW:"show"+ht,SHOWN:"shown"+ht,HIDE:"hide"+ht,HIDDEN:"hidden"+ht,CLICK_DATA_API:"click"+ht+".data-api"},mt="show",gt="collapse",_t="collapsing",vt="collapsed",yt="width",Et="height",bt=".show, .collapsing",wt='[data-toggle="collapse"]',Tt=function(){function a(e,t){this._isTransitioning=!1,this._element=e,this._config=this._getConfig(t),this._triggerArray=[].slice.call(document.querySelectorAll('[data-toggle="collapse"][href="#'+e.id+'"],[data-toggle="collapse"][data-target="#'+e.id+'"]'));for(var n=[].slice.call(document.querySelectorAll(wt)),i=0,o=n.length;i<o;i++){var r=n[i],s=m.getSelectorFromElement(r),a=[].slice.call(document.querySelectorAll(s)).filter(function(t){return t===e});null!==s&&0<a.length&&(this._selector=s,this._triggerArray.push(r))}this._parent=this._config.parent?this._getParent():null,this._config.parent||this._addAriaAndCollapsedClass(this._element,this._triggerArray),this._config.toggle&&this.toggle()}var t=a.prototype;return t.toggle=function(){p(this._element).hasClass(mt)?this.hide():this.show()},t.show=function(){var t,e,n=this;if(!this._isTransitioning&&!p(this._element).hasClass(mt)&&(this._parent&&0===(t=[].slice.call(this._parent.querySelectorAll(bt)).filter(function(t){return"string"==typeof n._config.parent?t.getAttribute("data-parent")===n._config.parent:t.classList.contains(gt)})).length&&(t=null),!(t&&(e=p(t).not(this._selector).data(ct))&&e._isTransitioning))){var i=p.Event(pt.SHOW);if(p(this._element).trigger(i),!i.isDefaultPrevented()){t&&(a._jQueryInterface.call(p(t).not(this._selector),"hide"),e||p(t).data(ct,null));var o=this._getDimension();p(this._element).removeClass(gt).addClass(_t),this._element.style[o]=0,this._triggerArray.length&&p(this._triggerArray).removeClass(vt).attr("aria-expanded",!0),this.setTransitioning(!0);var r="scroll"+(o[0].toUpperCase()+o.slice(1)),s=m.getTransitionDurationFromElement(this._element);p(this._element).one(m.TRANSITION_END,function(){p(n._element).removeClass(_t).addClass(gt).addClass(mt),n._element.style[o]="",n.setTransitioning(!1),p(n._element).trigger(pt.SHOWN)}).emulateTransitionEnd(s),this._element.style[o]=this._element[r]+"px"}}},t.hide=function(){var t=this;if(!this._isTransitioning&&p(this._element).hasClass(mt)){var e=p.Event(pt.HIDE);if(p(this._element).trigger(e),!e.isDefaultPrevented()){var n=this._getDimension();this._element.style[n]=this._element.getBoundingClientRect()[n]+"px",m.reflow(this._element),p(this._element).addClass(_t).removeClass(gt).removeClass(mt);var i=this._triggerArray.length;if(0<i)for(var o=0;o<i;o++){var r=this._triggerArray[o],s=m.getSelectorFromElement(r);if(null!==s)p([].slice.call(document.querySelectorAll(s))).hasClass(mt)||p(r).addClass(vt).attr("aria-expanded",!1)}this.setTransitioning(!0);this._element.style[n]="";var a=m.getTransitionDurationFromElement(this._element);p(this._element).one(m.TRANSITION_END,function(){t.setTransitioning(!1),p(t._element).removeClass(_t).addClass(gt).trigger(pt.HIDDEN)}).emulateTransitionEnd(a)}}},t.setTransitioning=function(t){this._isTransitioning=t},t.dispose=function(){p.removeData(this._element,ct),this._config=null,this._parent=null,this._element=null,this._triggerArray=null,this._isTransitioning=null},t._getConfig=function(t){return(t=l({},ft,t)).toggle=Boolean(t.toggle),m.typeCheckConfig(lt,t,dt),t},t._getDimension=function(){return p(this._element).hasClass(yt)?yt:Et},t._getParent=function(){var t,n=this;m.isElement(this._config.parent)?(t=this._config.parent,"undefined"!=typeof this._config.parent.jquery&&(t=this._config.parent[0])):t=document.querySelector(this._config.parent);var e='[data-toggle="collapse"][data-parent="'+this._config.parent+'"]',i=[].slice.call(t.querySelectorAll(e));return p(i).each(function(t,e){n._addAriaAndCollapsedClass(a._getTargetFromElement(e),[e])}),t},t._addAriaAndCollapsedClass=function(t,e){var n=p(t).hasClass(mt);e.length&&p(e).toggleClass(vt,!n).attr("aria-expanded",n)},a._getTargetFromElement=function(t){var e=m.getSelectorFromElement(t);return e?document.querySelector(e):null},a._jQueryInterface=function(i){return this.each(function(){var t=p(this),e=t.data(ct),n=l({},ft,t.data(),"object"==typeof i&&i?i:{});if(!e&&n.toggle&&/show|hide/.test(i)&&(n.toggle=!1),e||(e=new a(this,n),t.data(ct,e)),"string"==typeof i){if("undefined"==typeof e[i])throw new TypeError('No method named "'+i+'"');e[i]()}})},s(a,null,[{key:"VERSION",get:function(){return"4.2.1"}},{key:"Default",get:function(){return ft}}]),a}();p(document).on(pt.CLICK_DATA_API,wt,function(t){"A"===t.currentTarget.tagName&&t.preventDefault();var n=p(this),e=m.getSelectorFromElement(this),i=[].slice.call(document.querySelectorAll(e));p(i).each(function(){var t=p(this),e=t.data(ct)?"toggle":n.data();Tt._jQueryInterface.call(t,e)})}),p.fn[lt]=Tt._jQueryInterface,p.fn[lt].Constructor=Tt,p.fn[lt].noConflict=function(){return p.fn[lt]=ut,Tt._jQueryInterface};for(var Ct="undefined"!=typeof window&&"undefined"!=typeof document,St=["Edge","Trident","Firefox"],Dt=0,It=0;It<St.length;It+=1)if(Ct&&0<=navigator.userAgent.indexOf(St[It])){Dt=1;break}var At=Ct&&window.Promise?function(t){var e=!1;return function(){e||(e=!0,window.Promise.resolve().then(function(){e=!1,t()}))}}:function(t){var e=!1;return function(){e||(e=!0,setTimeout(function(){e=!1,t()},Dt))}};function Ot(t){return t&&"[object Function]"==={}.toString.call(t)}function Nt(t,e){if(1!==t.nodeType)return[];var n=t.ownerDocument.defaultView.getComputedStyle(t,null);return e?n[e]:n}function kt(t){return"HTML"===t.nodeName?t:t.parentNode||t.host}function Lt(t){if(!t)return document.body;switch(t.nodeName){case"HTML":case"BODY":return t.ownerDocument.body;case"#document":return t.body}var e=Nt(t),n=e.overflow,i=e.overflowX,o=e.overflowY;return/(auto|scroll|overlay)/.test(n+o+i)?t:Lt(kt(t))}var Pt=Ct&&!(!window.MSInputMethodContext||!document.documentMode),xt=Ct&&/MSIE 10/.test(navigator.userAgent);function Ht(t){return 11===t?Pt:10===t?xt:Pt||xt}function jt(t){if(!t)return document.documentElement;for(var e=Ht(10)?document.body:null,n=t.offsetParent||null;n===e&&t.nextElementSibling;)n=(t=t.nextElementSibling).offsetParent;var i=n&&n.nodeName;return i&&"BODY"!==i&&"HTML"!==i?-1!==["TH","TD","TABLE"].indexOf(n.nodeName)&&"static"===Nt(n,"position")?jt(n):n:t?t.ownerDocument.documentElement:document.documentElement}function Rt(t){return null!==t.parentNode?Rt(t.parentNode):t}function Ft(t,e){if(!(t&&t.nodeType&&e&&e.nodeType))return document.documentElement;var n=t.compareDocumentPosition(e)&Node.DOCUMENT_POSITION_FOLLOWING,i=n?t:e,o=n?e:t,r=document.createRange();r.setStart(i,0),r.setEnd(o,0);var s,a,l=r.commonAncestorContainer;if(t!==l&&e!==l||i.contains(o))return"BODY"===(a=(s=l).nodeName)||"HTML"!==a&&jt(s.firstElementChild)!==s?jt(l):l;var c=Rt(t);return c.host?Ft(c.host,e):Ft(t,Rt(e).host)}function Mt(t){var e="top"===(1<arguments.length&&void 0!==arguments[1]?arguments[1]:"top")?"scrollTop":"scrollLeft",n=t.nodeName;if("BODY"!==n&&"HTML"!==n)return t[e];var i=t.ownerDocument.documentElement;return(t.ownerDocument.scrollingElement||i)[e]}function Wt(t,e){var n="x"===e?"Left":"Top",i="Left"===n?"Right":"Bottom";return parseFloat(t["border"+n+"Width"],10)+parseFloat(t["border"+i+"Width"],10)}function Ut(t,e,n,i){return Math.max(e["offset"+t],e["scroll"+t],n["client"+t],n["offset"+t],n["scroll"+t],Ht(10)?parseInt(n["offset"+t])+parseInt(i["margin"+("Height"===t?"Top":"Left")])+parseInt(i["margin"+("Height"===t?"Bottom":"Right")]):0)}function Bt(t){var e=t.body,n=t.documentElement,i=Ht(10)&&getComputedStyle(n);return{height:Ut("Height",e,n,i),width:Ut("Width",e,n,i)}}var qt=function(){function i(t,e){for(var n=0;n<e.length;n++){var i=e[n];i.enumerable=i.enumerable||!1,i.configurable=!0,"value"in i&&(i.writable=!0),Object.defineProperty(t,i.key,i)}}return function(t,e,n){return e&&i(t.prototype,e),n&&i(t,n),t}}(),Kt=function(t,e,n){return e in t?Object.defineProperty(t,e,{value:n,enumerable:!0,configurable:!0,writable:!0}):t[e]=n,t},Qt=Object.assign||function(t){for(var e=1;e<arguments.length;e++){var n=arguments[e];for(var i in n)Object.prototype.hasOwnProperty.call(n,i)&&(t[i]=n[i])}return t};function Yt(t){return Qt({},t,{right:t.left+t.width,bottom:t.top+t.height})}function Vt(t){var e={};try{if(Ht(10)){e=t.getBoundingClientRect();var n=Mt(t,"top"),i=Mt(t,"left");e.top+=n,e.left+=i,e.bottom+=n,e.right+=i}else e=t.getBoundingClientRect()}catch(t){}var o={left:e.left,top:e.top,width:e.right-e.left,height:e.bottom-e.top},r="HTML"===t.nodeName?Bt(t.ownerDocument):{},s=r.width||t.clientWidth||o.right-o.left,a=r.height||t.clientHeight||o.bottom-o.top,l=t.offsetWidth-s,c=t.offsetHeight-a;if(l||c){var h=Nt(t);l-=Wt(h,"x"),c-=Wt(h,"y"),o.width-=l,o.height-=c}return Yt(o)}function Xt(t,e){var n=2<arguments.length&&void 0!==arguments[2]&&arguments[2],i=Ht(10),o="HTML"===e.nodeName,r=Vt(t),s=Vt(e),a=Lt(t),l=Nt(e),c=parseFloat(l.borderTopWidth,10),h=parseFloat(l.borderLeftWidth,10);n&&o&&(s.top=Math.max(s.top,0),s.left=Math.max(s.left,0));var u=Yt({top:r.top-s.top-c,left:r.left-s.left-h,width:r.width,height:r.height});if(u.marginTop=0,u.marginLeft=0,!i&&o){var f=parseFloat(l.marginTop,10),d=parseFloat(l.marginLeft,10);u.top-=c-f,u.bottom-=c-f,u.left-=h-d,u.right-=h-d,u.marginTop=f,u.marginLeft=d}return(i&&!n?e.contains(a):e===a&&"BODY"!==a.nodeName)&&(u=function(t,e){var n=2<arguments.length&&void 0!==arguments[2]&&arguments[2],i=Mt(e,"top"),o=Mt(e,"left"),r=n?-1:1;return t.top+=i*r,t.bottom+=i*r,t.left+=o*r,t.right+=o*r,t}(u,e)),u}function zt(t){if(!t||!t.parentElement||Ht())return document.documentElement;for(var e=t.parentElement;e&&"none"===Nt(e,"transform");)e=e.parentElement;return e||document.documentElement}function Gt(t,e,n,i){var o=4<arguments.length&&void 0!==arguments[4]&&arguments[4],r={top:0,left:0},s=o?zt(t):Ft(t,e);if("viewport"===i)r=function(t){var e=1<arguments.length&&void 0!==arguments[1]&&arguments[1],n=t.ownerDocument.documentElement,i=Xt(t,n),o=Math.max(n.clientWidth,window.innerWidth||0),r=Math.max(n.clientHeight,window.innerHeight||0),s=e?0:Mt(n),a=e?0:Mt(n,"left");return Yt({top:s-i.top+i.marginTop,left:a-i.left+i.marginLeft,width:o,height:r})}(s,o);else{var a=void 0;"scrollParent"===i?"BODY"===(a=Lt(kt(e))).nodeName&&(a=t.ownerDocument.documentElement):a="window"===i?t.ownerDocument.documentElement:i;var l=Xt(a,s,o);if("HTML"!==a.nodeName||function t(e){var n=e.nodeName;return"BODY"!==n&&"HTML"!==n&&("fixed"===Nt(e,"position")||t(kt(e)))}(s))r=l;else{var c=Bt(t.ownerDocument),h=c.height,u=c.width;r.top+=l.top-l.marginTop,r.bottom=h+l.top,r.left+=l.left-l.marginLeft,r.right=u+l.left}}var f="number"==typeof(n=n||0);return r.left+=f?n:n.left||0,r.top+=f?n:n.top||0,r.right-=f?n:n.right||0,r.bottom-=f?n:n.bottom||0,r}function Jt(t,e,i,n,o){var r=5<arguments.length&&void 0!==arguments[5]?arguments[5]:0;if(-1===t.indexOf("auto"))return t;var s=Gt(i,n,r,o),a={top:{width:s.width,height:e.top-s.top},right:{width:s.right-e.right,height:s.height},bottom:{width:s.width,height:s.bottom-e.bottom},left:{width:e.left-s.left,height:s.height}},l=Object.keys(a).map(function(t){return Qt({key:t},a[t],{area:(e=a[t],e.width*e.height)});var e}).sort(function(t,e){return e.area-t.area}),c=l.filter(function(t){var e=t.width,n=t.height;return e>=i.clientWidth&&n>=i.clientHeight}),h=0<c.length?c[0].key:l[0].key,u=t.split("-")[1];return h+(u?"-"+u:"")}function Zt(t,e,n){var i=3<arguments.length&&void 0!==arguments[3]?arguments[3]:null;return Xt(n,i?zt(e):Ft(e,n),i)}function $t(t){var e=t.ownerDocument.defaultView.getComputedStyle(t),n=parseFloat(e.marginTop||0)+parseFloat(e.marginBottom||0),i=parseFloat(e.marginLeft||0)+parseFloat(e.marginRight||0);return{width:t.offsetWidth+i,height:t.offsetHeight+n}}function te(t){var e={left:"right",right:"left",bottom:"top",top:"bottom"};return t.replace(/left|right|bottom|top/g,function(t){return e[t]})}function ee(t,e,n){n=n.split("-")[0];var i=$t(t),o={width:i.width,height:i.height},r=-1!==["right","left"].indexOf(n),s=r?"top":"left",a=r?"left":"top",l=r?"height":"width",c=r?"width":"height";return o[s]=e[s]+e[l]/2-i[l]/2,o[a]=n===a?e[a]-i[c]:e[te(a)],o}function ne(t,e){return Array.prototype.find?t.find(e):t.filter(e)[0]}function ie(t,n,e){return(void 0===e?t:t.slice(0,function(t,e,n){if(Array.prototype.findIndex)return t.findIndex(function(t){return t[e]===n});var i=ne(t,function(t){return t[e]===n});return t.indexOf(i)}(t,"name",e))).forEach(function(t){t.function&&console.warn("`modifier.function` is deprecated, use `modifier.fn`!");var e=t.function||t.fn;t.enabled&&Ot(e)&&(n.offsets.popper=Yt(n.offsets.popper),n.offsets.reference=Yt(n.offsets.reference),n=e(n,t))}),n}function oe(t,n){return t.some(function(t){var e=t.name;return t.enabled&&e===n})}function re(t){for(var e=[!1,"ms","Webkit","Moz","O"],n=t.charAt(0).toUpperCase()+t.slice(1),i=0;i<e.length;i++){var o=e[i],r=o?""+o+n:t;if("undefined"!=typeof document.body.style[r])return r}return null}function se(t){var e=t.ownerDocument;return e?e.defaultView:window}function ae(t,e,n,i){n.updateBound=i,se(t).addEventListener("resize",n.updateBound,{passive:!0});var o=Lt(t);return function t(e,n,i,o){var r="BODY"===e.nodeName,s=r?e.ownerDocument.defaultView:e;s.addEventListener(n,i,{passive:!0}),r||t(Lt(s.parentNode),n,i,o),o.push(s)}(o,"scroll",n.updateBound,n.scrollParents),n.scrollElement=o,n.eventsEnabled=!0,n}function le(){var t,e;this.state.eventsEnabled&&(cancelAnimationFrame(this.scheduleUpdate),this.state=(t=this.reference,e=this.state,se(t).removeEventListener("resize",e.updateBound),e.scrollParents.forEach(function(t){t.removeEventListener("scroll",e.updateBound)}),e.updateBound=null,e.scrollParents=[],e.scrollElement=null,e.eventsEnabled=!1,e))}function ce(t){return""!==t&&!isNaN(parseFloat(t))&&isFinite(t)}function he(n,i){Object.keys(i).forEach(function(t){var e="";-1!==["width","height","top","right","bottom","left"].indexOf(t)&&ce(i[t])&&(e="px"),n.style[t]=i[t]+e})}var ue=Ct&&/Firefox/i.test(navigator.userAgent);function fe(t,e,n){var i=ne(t,function(t){return t.name===e}),o=!!i&&t.some(function(t){return t.name===n&&t.enabled&&t.order<i.order});if(!o){var r="`"+e+"`",s="`"+n+"`";console.warn(s+" modifier is required by "+r+" modifier in order to work, be sure to include it before "+r+"!")}return o}var de=["auto-start","auto","auto-end","top-start","top","top-end","right-start","right","right-end","bottom-end","bottom","bottom-start","left-end","left","left-start"],pe=de.slice(3);function me(t){var e=1<arguments.length&&void 0!==arguments[1]&&arguments[1],n=pe.indexOf(t),i=pe.slice(n+1).concat(pe.slice(0,n));return e?i.reverse():i}var ge="flip",_e="clockwise",ve="counterclockwise";function ye(t,o,r,e){var s=[0,0],a=-1!==["right","left"].indexOf(e),n=t.split(/(\+|\-)/).map(function(t){return t.trim()}),i=n.indexOf(ne(n,function(t){return-1!==t.search(/,|\s/)}));n[i]&&-1===n[i].indexOf(",")&&console.warn("Offsets separated by white space(s) are deprecated, use a comma (,) instead.");var l=/\s*,\s*|\s+/,c=-1!==i?[n.slice(0,i).concat([n[i].split(l)[0]]),[n[i].split(l)[1]].concat(n.slice(i+1))]:[n];return(c=c.map(function(t,e){var n=(1===e?!a:a)?"height":"width",i=!1;return t.reduce(function(t,e){return""===t[t.length-1]&&-1!==["+","-"].indexOf(e)?(t[t.length-1]=e,i=!0,t):i?(t[t.length-1]+=e,i=!1,t):t.concat(e)},[]).map(function(t){return function(t,e,n,i){var o=t.match(/((?:\-|\+)?\d*\.?\d*)(.*)/),r=+o[1],s=o[2];if(!r)return t;if(0!==s.indexOf("%"))return"vh"!==s&&"vw"!==s?r:("vh"===s?Math.max(document.documentElement.clientHeight,window.innerHeight||0):Math.max(document.documentElement.clientWidth,window.innerWidth||0))/100*r;var a=void 0;switch(s){case"%p":a=n;break;case"%":case"%r":default:a=i}return Yt(a)[e]/100*r}(t,n,o,r)})})).forEach(function(n,i){n.forEach(function(t,e){ce(t)&&(s[i]+=t*("-"===n[e-1]?-1:1))})}),s}var Ee={placement:"bottom",positionFixed:!1,eventsEnabled:!0,removeOnDestroy:!1,onCreate:function(){},onUpdate:function(){},modifiers:{shift:{order:100,enabled:!0,fn:function(t){var e=t.placement,n=e.split("-")[0],i=e.split("-")[1];if(i){var o=t.offsets,r=o.reference,s=o.popper,a=-1!==["bottom","top"].indexOf(n),l=a?"left":"top",c=a?"width":"height",h={start:Kt({},l,r[l]),end:Kt({},l,r[l]+r[c]-s[c])};t.offsets.popper=Qt({},s,h[i])}return t}},offset:{order:200,enabled:!0,fn:function(t,e){var n=e.offset,i=t.placement,o=t.offsets,r=o.popper,s=o.reference,a=i.split("-")[0],l=void 0;return l=ce(+n)?[+n,0]:ye(n,r,s,a),"left"===a?(r.top+=l[0],r.left-=l[1]):"right"===a?(r.top+=l[0],r.left+=l[1]):"top"===a?(r.left+=l[0],r.top-=l[1]):"bottom"===a&&(r.left+=l[0],r.top+=l[1]),t.popper=r,t},offset:0},preventOverflow:{order:300,enabled:!0,fn:function(t,i){var e=i.boundariesElement||jt(t.instance.popper);t.instance.reference===e&&(e=jt(e));var n=re("transform"),o=t.instance.popper.style,r=o.top,s=o.left,a=o[n];o.top="",o.left="",o[n]="";var l=Gt(t.instance.popper,t.instance.reference,i.padding,e,t.positionFixed);o.top=r,o.left=s,o[n]=a,i.boundaries=l;var c=i.priority,h=t.offsets.popper,u={primary:function(t){var e=h[t];return h[t]<l[t]&&!i.escapeWithReference&&(e=Math.max(h[t],l[t])),Kt({},t,e)},secondary:function(t){var e="right"===t?"left":"top",n=h[e];return h[t]>l[t]&&!i.escapeWithReference&&(n=Math.min(h[e],l[t]-("right"===t?h.width:h.height))),Kt({},e,n)}};return c.forEach(function(t){var e=-1!==["left","top"].indexOf(t)?"primary":"secondary";h=Qt({},h,u[e](t))}),t.offsets.popper=h,t},priority:["left","right","top","bottom"],padding:5,boundariesElement:"scrollParent"},keepTogether:{order:400,enabled:!0,fn:function(t){var e=t.offsets,n=e.popper,i=e.reference,o=t.placement.split("-")[0],r=Math.floor,s=-1!==["top","bottom"].indexOf(o),a=s?"right":"bottom",l=s?"left":"top",c=s?"width":"height";return n[a]<r(i[l])&&(t.offsets.popper[l]=r(i[l])-n[c]),n[l]>r(i[a])&&(t.offsets.popper[l]=r(i[a])),t}},arrow:{order:500,enabled:!0,fn:function(t,e){var n;if(!fe(t.instance.modifiers,"arrow","keepTogether"))return t;var i=e.element;if("string"==typeof i){if(!(i=t.instance.popper.querySelector(i)))return t}else if(!t.instance.popper.contains(i))return console.warn("WARNING: `arrow.element` must be child of its popper element!"),t;var o=t.placement.split("-")[0],r=t.offsets,s=r.popper,a=r.reference,l=-1!==["left","right"].indexOf(o),c=l?"height":"width",h=l?"Top":"Left",u=h.toLowerCase(),f=l?"left":"top",d=l?"bottom":"right",p=$t(i)[c];a[d]-p<s[u]&&(t.offsets.popper[u]-=s[u]-(a[d]-p)),a[u]+p>s[d]&&(t.offsets.popper[u]+=a[u]+p-s[d]),t.offsets.popper=Yt(t.offsets.popper);var m=a[u]+a[c]/2-p/2,g=Nt(t.instance.popper),_=parseFloat(g["margin"+h],10),v=parseFloat(g["border"+h+"Width"],10),y=m-t.offsets.popper[u]-_-v;return y=Math.max(Math.min(s[c]-p,y),0),t.arrowElement=i,t.offsets.arrow=(Kt(n={},u,Math.round(y)),Kt(n,f,""),n),t},element:"[x-arrow]"},flip:{order:600,enabled:!0,fn:function(p,m){if(oe(p.instance.modifiers,"inner"))return p;if(p.flipped&&p.placement===p.originalPlacement)return p;var g=Gt(p.instance.popper,p.instance.reference,m.padding,m.boundariesElement,p.positionFixed),_=p.placement.split("-")[0],v=te(_),y=p.placement.split("-")[1]||"",E=[];switch(m.behavior){case ge:E=[_,v];break;case _e:E=me(_);break;case ve:E=me(_,!0);break;default:E=m.behavior}return E.forEach(function(t,e){if(_!==t||E.length===e+1)return p;_=p.placement.split("-")[0],v=te(_);var n,i=p.offsets.popper,o=p.offsets.reference,r=Math.floor,s="left"===_&&r(i.right)>r(o.left)||"right"===_&&r(i.left)<r(o.right)||"top"===_&&r(i.bottom)>r(o.top)||"bottom"===_&&r(i.top)<r(o.bottom),a=r(i.left)<r(g.left),l=r(i.right)>r(g.right),c=r(i.top)<r(g.top),h=r(i.bottom)>r(g.bottom),u="left"===_&&a||"right"===_&&l||"top"===_&&c||"bottom"===_&&h,f=-1!==["top","bottom"].indexOf(_),d=!!m.flipVariations&&(f&&"start"===y&&a||f&&"end"===y&&l||!f&&"start"===y&&c||!f&&"end"===y&&h);(s||u||d)&&(p.flipped=!0,(s||u)&&(_=E[e+1]),d&&(y="end"===(n=y)?"start":"start"===n?"end":n),p.placement=_+(y?"-"+y:""),p.offsets.popper=Qt({},p.offsets.popper,ee(p.instance.popper,p.offsets.reference,p.placement)),p=ie(p.instance.modifiers,p,"flip"))}),p},behavior:"flip",padding:5,boundariesElement:"viewport"},inner:{order:700,enabled:!1,fn:function(t){var e=t.placement,n=e.split("-")[0],i=t.offsets,o=i.popper,r=i.reference,s=-1!==["left","right"].indexOf(n),a=-1===["top","left"].indexOf(n);return o[s?"left":"top"]=r[n]-(a?o[s?"width":"height"]:0),t.placement=te(e),t.offsets.popper=Yt(o),t}},hide:{order:800,enabled:!0,fn:function(t){if(!fe(t.instance.modifiers,"hide","preventOverflow"))return t;var e=t.offsets.reference,n=ne(t.instance.modifiers,function(t){return"preventOverflow"===t.name}).boundaries;if(e.bottom<n.top||e.left>n.right||e.top>n.bottom||e.right<n.left){if(!0===t.hide)return t;t.hide=!0,t.attributes["x-out-of-boundaries"]=""}else{if(!1===t.hide)return t;t.hide=!1,t.attributes["x-out-of-boundaries"]=!1}return t}},computeStyle:{order:850,enabled:!0,fn:function(t,e){var n=e.x,i=e.y,o=t.offsets.popper,r=ne(t.instance.modifiers,function(t){return"applyStyle"===t.name}).gpuAcceleration;void 0!==r&&console.warn("WARNING: `gpuAcceleration` option moved to `computeStyle` modifier and will not be supported in future versions of Popper.js!");var s,a,l,c,h,u,f,d,p,m,g,_,v=void 0!==r?r:e.gpuAcceleration,y=jt(t.instance.popper),E=Vt(y),b={position:o.position},w=(s=t,a=window.devicePixelRatio<2||!ue,l=s.offsets,c=l.popper,h=l.reference,u=-1!==["left","right"].indexOf(s.placement),f=-1!==s.placement.indexOf("-"),d=h.width%2==c.width%2,p=h.width%2==1&&c.width%2==1,m=function(t){return t},g=a?u||f||d?Math.round:Math.floor:m,_=a?Math.round:m,{left:g(p&&!f&&a?c.left-1:c.left),top:_(c.top),bottom:_(c.bottom),right:g(c.right)}),T="bottom"===n?"top":"bottom",C="right"===i?"left":"right",S=re("transform"),D=void 0,I=void 0;if(I="bottom"===T?"HTML"===y.nodeName?-y.clientHeight+w.bottom:-E.height+w.bottom:w.top,D="right"===C?"HTML"===y.nodeName?-y.clientWidth+w.right:-E.width+w.right:w.left,v&&S)b[S]="translate3d("+D+"px, "+I+"px, 0)",b[T]=0,b[C]=0,b.willChange="transform";else{var A="bottom"===T?-1:1,O="right"===C?-1:1;b[T]=I*A,b[C]=D*O,b.willChange=T+", "+C}var N={"x-placement":t.placement};return t.attributes=Qt({},N,t.attributes),t.styles=Qt({},b,t.styles),t.arrowStyles=Qt({},t.offsets.arrow,t.arrowStyles),t},gpuAcceleration:!0,x:"bottom",y:"right"},applyStyle:{order:900,enabled:!0,fn:function(t){var e,n;return he(t.instance.popper,t.styles),e=t.instance.popper,n=t.attributes,Object.keys(n).forEach(function(t){!1!==n[t]?e.setAttribute(t,n[t]):e.removeAttribute(t)}),t.arrowElement&&Object.keys(t.arrowStyles).length&&he(t.arrowElement,t.arrowStyles),t},onLoad:function(t,e,n,i,o){var r=Zt(o,e,t,n.positionFixed),s=Jt(n.placement,r,e,t,n.modifiers.flip.boundariesElement,n.modifiers.flip.padding);return e.setAttribute("x-placement",s),he(e,{position:n.positionFixed?"fixed":"absolute"}),n},gpuAcceleration:void 0}}},be=function(){function r(t,e){var n=this,i=2<arguments.length&&void 0!==arguments[2]?arguments[2]:{};!function(t,e){if(!(t instanceof e))throw new TypeError("Cannot call a class as a function")}(this,r),this.scheduleUpdate=function(){return requestAnimationFrame(n.update)},this.update=At(this.update.bind(this)),this.options=Qt({},r.Defaults,i),this.state={isDestroyed:!1,isCreated:!1,scrollParents:[]},this.reference=t&&t.jquery?t[0]:t,this.popper=e&&e.jquery?e[0]:e,this.options.modifiers={},Object.keys(Qt({},r.Defaults.modifiers,i.modifiers)).forEach(function(t){n.options.modifiers[t]=Qt({},r.Defaults.modifiers[t]||{},i.modifiers?i.modifiers[t]:{})}),this.modifiers=Object.keys(this.options.modifiers).map(function(t){return Qt({name:t},n.options.modifiers[t])}).sort(function(t,e){return t.order-e.order}),this.modifiers.forEach(function(t){t.enabled&&Ot(t.onLoad)&&t.onLoad(n.reference,n.popper,n.options,t,n.state)}),this.update();var o=this.options.eventsEnabled;o&&this.enableEventListeners(),this.state.eventsEnabled=o}return qt(r,[{key:"update",value:function(){return function(){if(!this.state.isDestroyed){var t={instance:this,styles:{},arrowStyles:{},attributes:{},flipped:!1,offsets:{}};t.offsets.reference=Zt(this.state,this.popper,this.reference,this.options.positionFixed),t.placement=Jt(this.options.placement,t.offsets.reference,this.popper,this.reference,this.options.modifiers.flip.boundariesElement,this.options.modifiers.flip.padding),t.originalPlacement=t.placement,t.positionFixed=this.options.positionFixed,t.offsets.popper=ee(this.popper,t.offsets.reference,t.placement),t.offsets.popper.position=this.options.positionFixed?"fixed":"absolute",t=ie(this.modifiers,t),this.state.isCreated?this.options.onUpdate(t):(this.state.isCreated=!0,this.options.onCreate(t))}}.call(this)}},{key:"destroy",value:function(){return function(){return this.state.isDestroyed=!0,oe(this.modifiers,"applyStyle")&&(this.popper.removeAttribute("x-placement"),this.popper.style.position="",this.popper.style.top="",this.popper.style.left="",this.popper.style.right="",this.popper.style.bottom="",this.popper.style.willChange="",this.popper.style[re("transform")]=""),this.disableEventListeners(),this.options.removeOnDestroy&&this.popper.parentNode.removeChild(this.popper),this}.call(this)}},{key:"enableEventListeners",value:function(){return function(){this.state.eventsEnabled||(this.state=ae(this.reference,this.options,this.state,this.scheduleUpdate))}.call(this)}},{key:"disableEventListeners",value:function(){return le.call(this)}}]),r}();be.Utils=("undefined"!=typeof window?window:global).PopperUtils,be.placements=de,be.Defaults=Ee;var we="dropdown",Te="bs.dropdown",Ce="."+Te,Se=".data-api",De=p.fn[we],Ie=new RegExp("38|40|27"),Ae={HIDE:"hide"+Ce,HIDDEN:"hidden"+Ce,SHOW:"show"+Ce,SHOWN:"shown"+Ce,CLICK:"click"+Ce,CLICK_DATA_API:"click"+Ce+Se,KEYDOWN_DATA_API:"keydown"+Ce+Se,KEYUP_DATA_API:"keyup"+Ce+Se},Oe="disabled",Ne="show",ke="dropup",Le="dropright",Pe="dropleft",xe="dropdown-menu-right",He="position-static",je='[data-toggle="dropdown"]',Re=".dropdown form",Fe=".dropdown-menu",Me=".navbar-nav",We=".dropdown-menu .dropdown-item:not(.disabled):not(:disabled)",Ue="top-start",Be="top-end",qe="bottom-start",Ke="bottom-end",Qe="right-start",Ye="left-start",Ve={offset:0,flip:!0,boundary:"scrollParent",reference:"toggle",display:"dynamic"},Xe={offset:"(number|string|function)",flip:"boolean",boundary:"(string|element)",reference:"(string|element)",display:"string"},ze=function(){function c(t,e){this._element=t,this._popper=null,this._config=this._getConfig(e),this._menu=this._getMenuElement(),this._inNavbar=this._detectNavbar(),this._addEventListeners()}var t=c.prototype;return t.toggle=function(){if(!this._element.disabled&&!p(this._element).hasClass(Oe)){var t=c._getParentFromElement(this._element),e=p(this._menu).hasClass(Ne);if(c._clearMenus(),!e){var n={relatedTarget:this._element},i=p.Event(Ae.SHOW,n);if(p(t).trigger(i),!i.isDefaultPrevented()){if(!this._inNavbar){if("undefined"==typeof be)throw new TypeError("Bootstrap's dropdowns require Popper.js (https://popper.js.org/)");var o=this._element;"parent"===this._config.reference?o=t:m.isElement(this._config.reference)&&(o=this._config.reference,"undefined"!=typeof this._config.reference.jquery&&(o=this._config.reference[0])),"scrollParent"!==this._config.boundary&&p(t).addClass(He),this._popper=new be(o,this._menu,this._getPopperConfig())}"ontouchstart"in document.documentElement&&0===p(t).closest(Me).length&&p(document.body).children().on("mouseover",null,p.noop),this._element.focus(),this._element.setAttribute("aria-expanded",!0),p(this._menu).toggleClass(Ne),p(t).toggleClass(Ne).trigger(p.Event(Ae.SHOWN,n))}}}},t.show=function(){if(!(this._element.disabled||p(this._element).hasClass(Oe)||p(this._menu).hasClass(Ne))){var t={relatedTarget:this._element},e=p.Event(Ae.SHOW,t),n=c._getParentFromElement(this._element);p(n).trigger(e),e.isDefaultPrevented()||(p(this._menu).toggleClass(Ne),p(n).toggleClass(Ne).trigger(p.Event(Ae.SHOWN,t)))}},t.hide=function(){if(!this._element.disabled&&!p(this._element).hasClass(Oe)&&p(this._menu).hasClass(Ne)){var t={relatedTarget:this._element},e=p.Event(Ae.HIDE,t),n=c._getParentFromElement(this._element);p(n).trigger(e),e.isDefaultPrevented()||(p(this._menu).toggleClass(Ne),p(n).toggleClass(Ne).trigger(p.Event(Ae.HIDDEN,t)))}},t.dispose=function(){p.removeData(this._element,Te),p(this._element).off(Ce),this._element=null,(this._menu=null)!==this._popper&&(this._popper.destroy(),this._popper=null)},t.update=function(){this._inNavbar=this._detectNavbar(),null!==this._popper&&this._popper.scheduleUpdate()},t._addEventListeners=function(){var e=this;p(this._element).on(Ae.CLICK,function(t){t.preventDefault(),t.stopPropagation(),e.toggle()})},t._getConfig=function(t){return t=l({},this.constructor.Default,p(this._element).data(),t),m.typeCheckConfig(we,t,this.constructor.DefaultType),t},t._getMenuElement=function(){if(!this._menu){var t=c._getParentFromElement(this._element);t&&(this._menu=t.querySelector(Fe))}return this._menu},t._getPlacement=function(){var t=p(this._element.parentNode),e=qe;return t.hasClass(ke)?(e=Ue,p(this._menu).hasClass(xe)&&(e=Be)):t.hasClass(Le)?e=Qe:t.hasClass(Pe)?e=Ye:p(this._menu).hasClass(xe)&&(e=Ke),e},t._detectNavbar=function(){return 0<p(this._element).closest(".navbar").length},t._getPopperConfig=function(){var e=this,t={};"function"==typeof this._config.offset?t.fn=function(t){return t.offsets=l({},t.offsets,e._config.offset(t.offsets)||{}),t}:t.offset=this._config.offset;var n={placement:this._getPlacement(),modifiers:{offset:t,flip:{enabled:this._config.flip},preventOverflow:{boundariesElement:this._config.boundary}}};return"static"===this._config.display&&(n.modifiers.applyStyle={enabled:!1}),n},c._jQueryInterface=function(e){return this.each(function(){var t=p(this).data(Te);if(t||(t=new c(this,"object"==typeof e?e:null),p(this).data(Te,t)),"string"==typeof e){if("undefined"==typeof t[e])throw new TypeError('No method named "'+e+'"');t[e]()}})},c._clearMenus=function(t){if(!t||3!==t.which&&("keyup"!==t.type||9===t.which))for(var e=[].slice.call(document.querySelectorAll(je)),n=0,i=e.length;n<i;n++){var o=c._getParentFromElement(e[n]),r=p(e[n]).data(Te),s={relatedTarget:e[n]};if(t&&"click"===t.type&&(s.clickEvent=t),r){var a=r._menu;if(p(o).hasClass(Ne)&&!(t&&("click"===t.type&&/input|textarea/i.test(t.target.tagName)||"keyup"===t.type&&9===t.which)&&p.contains(o,t.target))){var l=p.Event(Ae.HIDE,s);p(o).trigger(l),l.isDefaultPrevented()||("ontouchstart"in document.documentElement&&p(document.body).children().off("mouseover",null,p.noop),e[n].setAttribute("aria-expanded","false"),p(a).removeClass(Ne),p(o).removeClass(Ne).trigger(p.Event(Ae.HIDDEN,s)))}}}},c._getParentFromElement=function(t){var e,n=m.getSelectorFromElement(t);return n&&(e=document.querySelector(n)),e||t.parentNode},c._dataApiKeydownHandler=function(t){if((/input|textarea/i.test(t.target.tagName)?!(32===t.which||27!==t.which&&(40!==t.which&&38!==t.which||p(t.target).closest(Fe).length)):Ie.test(t.which))&&(t.preventDefault(),t.stopPropagation(),!this.disabled&&!p(this).hasClass(Oe))){var e=c._getParentFromElement(this),n=p(e).hasClass(Ne);if(n&&(!n||27!==t.which&&32!==t.which)){var i=[].slice.call(e.querySelectorAll(We));if(0!==i.length){var o=i.indexOf(t.target);38===t.which&&0<o&&o--,40===t.which&&o<i.length-1&&o++,o<0&&(o=0),i[o].focus()}}else{if(27===t.which){var r=e.querySelector(je);p(r).trigger("focus")}p(this).trigger("click")}}},s(c,null,[{key:"VERSION",get:function(){return"4.2.1"}},{key:"Default",get:function(){return Ve}},{key:"DefaultType",get:function(){return Xe}}]),c}();p(document).on(Ae.KEYDOWN_DATA_API,je,ze._dataApiKeydownHandler).on(Ae.KEYDOWN_DATA_API,Fe,ze._dataApiKeydownHandler).on(Ae.CLICK_DATA_API+" "+Ae.KEYUP_DATA_API,ze._clearMenus).on(Ae.CLICK_DATA_API,je,function(t){t.preventDefault(),t.stopPropagation(),ze._jQueryInterface.call(p(this),"toggle")}).on(Ae.CLICK_DATA_API,Re,function(t){t.stopPropagation()}),p.fn[we]=ze._jQueryInterface,p.fn[we].Constructor=ze,p.fn[we].noConflict=function(){return p.fn[we]=De,ze._jQueryInterface};var Ge="modal",Je="bs.modal",Ze="."+Je,$e=p.fn[Ge],tn={backdrop:!0,keyboard:!0,focus:!0,show:!0},en={backdrop:"(boolean|string)",keyboard:"boolean",focus:"boolean",show:"boolean"},nn={HIDE:"hide"+Ze,HIDDEN:"hidden"+Ze,SHOW:"show"+Ze,SHOWN:"shown"+Ze,FOCUSIN:"focusin"+Ze,RESIZE:"resize"+Ze,CLICK_DISMISS:"click.dismiss"+Ze,KEYDOWN_DISMISS:"keydown.dismiss"+Ze,MOUSEUP_DISMISS:"mouseup.dismiss"+Ze,MOUSEDOWN_DISMISS:"mousedown.dismiss"+Ze,CLICK_DATA_API:"click"+Ze+".data-api"},on="modal-scrollbar-measure",rn="modal-backdrop",sn="modal-open",an="fade",ln="show",cn=".modal-dialog",hn='[data-toggle="modal"]',un='[data-dismiss="modal"]',fn=".fixed-top, .fixed-bottom, .is-fixed, .sticky-top",dn=".sticky-top",pn=function(){function o(t,e){this._config=this._getConfig(e),this._element=t,this._dialog=t.querySelector(cn),this._backdrop=null,this._isShown=!1,this._isBodyOverflowing=!1,this._ignoreBackdropClick=!1,this._isTransitioning=!1,this._scrollbarWidth=0}var t=o.prototype;return t.toggle=function(t){return this._isShown?this.hide():this.show(t)},t.show=function(t){var e=this;if(!this._isShown&&!this._isTransitioning){p(this._element).hasClass(an)&&(this._isTransitioning=!0);var n=p.Event(nn.SHOW,{relatedTarget:t});p(this._element).trigger(n),this._isShown||n.isDefaultPrevented()||(this._isShown=!0,this._checkScrollbar(),this._setScrollbar(),this._adjustDialog(),this._setEscapeEvent(),this._setResizeEvent(),p(this._element).on(nn.CLICK_DISMISS,un,function(t){return e.hide(t)}),p(this._dialog).on(nn.MOUSEDOWN_DISMISS,function(){p(e._element).one(nn.MOUSEUP_DISMISS,function(t){p(t.target).is(e._element)&&(e._ignoreBackdropClick=!0)})}),this._showBackdrop(function(){return e._showElement(t)}))}},t.hide=function(t){var e=this;if(t&&t.preventDefault(),this._isShown&&!this._isTransitioning){var n=p.Event(nn.HIDE);if(p(this._element).trigger(n),this._isShown&&!n.isDefaultPrevented()){this._isShown=!1;var i=p(this._element).hasClass(an);if(i&&(this._isTransitioning=!0),this._setEscapeEvent(),this._setResizeEvent(),p(document).off(nn.FOCUSIN),p(this._element).removeClass(ln),p(this._element).off(nn.CLICK_DISMISS),p(this._dialog).off(nn.MOUSEDOWN_DISMISS),i){var o=m.getTransitionDurationFromElement(this._element);p(this._element).one(m.TRANSITION_END,function(t){return e._hideModal(t)}).emulateTransitionEnd(o)}else this._hideModal()}}},t.dispose=function(){[window,this._element,this._dialog].forEach(function(t){return p(t).off(Ze)}),p(document).off(nn.FOCUSIN),p.removeData(this._element,Je),this._config=null,this._element=null,this._dialog=null,this._backdrop=null,this._isShown=null,this._isBodyOverflowing=null,this._ignoreBackdropClick=null,this._isTransitioning=null,this._scrollbarWidth=null},t.handleUpdate=function(){this._adjustDialog()},t._getConfig=function(t){return t=l({},tn,t),m.typeCheckConfig(Ge,t,en),t},t._showElement=function(t){var e=this,n=p(this._element).hasClass(an);this._element.parentNode&&this._element.parentNode.nodeType===Node.ELEMENT_NODE||document.body.appendChild(this._element),this._element.style.display="block",this._element.removeAttribute("aria-hidden"),this._element.setAttribute("aria-modal",!0),this._element.scrollTop=0,n&&m.reflow(this._element),p(this._element).addClass(ln),this._config.focus&&this._enforceFocus();var i=p.Event(nn.SHOWN,{relatedTarget:t}),o=function(){e._config.focus&&e._element.focus(),e._isTransitioning=!1,p(e._element).trigger(i)};if(n){var r=m.getTransitionDurationFromElement(this._dialog);p(this._dialog).one(m.TRANSITION_END,o).emulateTransitionEnd(r)}else o()},t._enforceFocus=function(){var e=this;p(document).off(nn.FOCUSIN).on(nn.FOCUSIN,function(t){document!==t.target&&e._element!==t.target&&0===p(e._element).has(t.target).length&&e._element.focus()})},t._setEscapeEvent=function(){var e=this;this._isShown&&this._config.keyboard?p(this._element).on(nn.KEYDOWN_DISMISS,function(t){27===t.which&&(t.preventDefault(),e.hide())}):this._isShown||p(this._element).off(nn.KEYDOWN_DISMISS)},t._setResizeEvent=function(){var e=this;this._isShown?p(window).on(nn.RESIZE,function(t){return e.handleUpdate(t)}):p(window).off(nn.RESIZE)},t._hideModal=function(){var t=this;this._element.style.display="none",this._element.setAttribute("aria-hidden",!0),this._element.removeAttribute("aria-modal"),this._isTransitioning=!1,this._showBackdrop(function(){p(document.body).removeClass(sn),t._resetAdjustments(),t._resetScrollbar(),p(t._element).trigger(nn.HIDDEN)})},t._removeBackdrop=function(){this._backdrop&&(p(this._backdrop).remove(),this._backdrop=null)},t._showBackdrop=function(t){var e=this,n=p(this._element).hasClass(an)?an:"";if(this._isShown&&this._config.backdrop){if(this._backdrop=document.createElement("div"),this._backdrop.className=rn,n&&this._backdrop.classList.add(n),p(this._backdrop).appendTo(document.body),p(this._element).on(nn.CLICK_DISMISS,function(t){e._ignoreBackdropClick?e._ignoreBackdropClick=!1:t.target===t.currentTarget&&("static"===e._config.backdrop?e._element.focus():e.hide())}),n&&m.reflow(this._backdrop),p(this._backdrop).addClass(ln),!t)return;if(!n)return void t();var i=m.getTransitionDurationFromElement(this._backdrop);p(this._backdrop).one(m.TRANSITION_END,t).emulateTransitionEnd(i)}else if(!this._isShown&&this._backdrop){p(this._backdrop).removeClass(ln);var o=function(){e._removeBackdrop(),t&&t()};if(p(this._element).hasClass(an)){var r=m.getTransitionDurationFromElement(this._backdrop);p(this._backdrop).one(m.TRANSITION_END,o).emulateTransitionEnd(r)}else o()}else t&&t()},t._adjustDialog=function(){var t=this._element.scrollHeight>document.documentElement.clientHeight;!this._isBodyOverflowing&&t&&(this._element.style.paddingLeft=this._scrollbarWidth+"px"),this._isBodyOverflowing&&!t&&(this._element.style.paddingRight=this._scrollbarWidth+"px")},t._resetAdjustments=function(){this._element.style.paddingLeft="",this._element.style.paddingRight=""},t._checkScrollbar=function(){var t=document.body.getBoundingClientRect();this._isBodyOverflowing=t.left+t.right<window.innerWidth,this._scrollbarWidth=this._getScrollbarWidth()},t._setScrollbar=function(){var o=this;if(this._isBodyOverflowing){var t=[].slice.call(document.querySelectorAll(fn)),e=[].slice.call(document.querySelectorAll(dn));p(t).each(function(t,e){var n=e.style.paddingRight,i=p(e).css("padding-right");p(e).data("padding-right",n).css("padding-right",parseFloat(i)+o._scrollbarWidth+"px")}),p(e).each(function(t,e){var n=e.style.marginRight,i=p(e).css("margin-right");p(e).data("margin-right",n).css("margin-right",parseFloat(i)-o._scrollbarWidth+"px")});var n=document.body.style.paddingRight,i=p(document.body).css("padding-right");p(document.body).data("padding-right",n).css("padding-right",parseFloat(i)+this._scrollbarWidth+"px")}p(document.body).addClass(sn)},t._resetScrollbar=function(){var t=[].slice.call(document.querySelectorAll(fn));p(t).each(function(t,e){var n=p(e).data("padding-right");p(e).removeData("padding-right"),e.style.paddingRight=n||""});var e=[].slice.call(document.querySelectorAll(""+dn));p(e).each(function(t,e){var n=p(e).data("margin-right");"undefined"!=typeof n&&p(e).css("margin-right",n).removeData("margin-right")});var n=p(document.body).data("padding-right");p(document.body).removeData("padding-right"),document.body.style.paddingRight=n||""},t._getScrollbarWidth=function(){var t=document.createElement("div");t.className=on,document.body.appendChild(t);var e=t.getBoundingClientRect().width-t.clientWidth;return document.body.removeChild(t),e},o._jQueryInterface=function(n,i){return this.each(function(){var t=p(this).data(Je),e=l({},tn,p(this).data(),"object"==typeof n&&n?n:{});if(t||(t=new o(this,e),p(this).data(Je,t)),"string"==typeof n){if("undefined"==typeof t[n])throw new TypeError('No method named "'+n+'"');t[n](i)}else e.show&&t.show(i)})},s(o,null,[{key:"VERSION",get:function(){return"4.2.1"}},{key:"Default",get:function(){return tn}}]),o}();p(document).on(nn.CLICK_DATA_API,hn,function(t){var e,n=this,i=m.getSelectorFromElement(this);i&&(e=document.querySelector(i));var o=p(e).data(Je)?"toggle":l({},p(e).data(),p(this).data());"A"!==this.tagName&&"AREA"!==this.tagName||t.preventDefault();var r=p(e).one(nn.SHOW,function(t){t.isDefaultPrevented()||r.one(nn.HIDDEN,function(){p(n).is(":visible")&&n.focus()})});pn._jQueryInterface.call(p(e),o,this)}),p.fn[Ge]=pn._jQueryInterface,p.fn[Ge].Constructor=pn,p.fn[Ge].noConflict=function(){return p.fn[Ge]=$e,pn._jQueryInterface};var mn="tooltip",gn="bs.tooltip",_n="."+gn,vn=p.fn[mn],yn="bs-tooltip",En=new RegExp("(^|\\s)"+yn+"\\S+","g"),bn={animation:"boolean",template:"string",title:"(string|element|function)",trigger:"string",delay:"(number|object)",html:"boolean",selector:"(string|boolean)",placement:"(string|function)",offset:"(number|string)",container:"(string|element|boolean)",fallbackPlacement:"(string|array)",boundary:"(string|element)"},wn={AUTO:"auto",TOP:"top",RIGHT:"right",BOTTOM:"bottom",LEFT:"left"},Tn={animation:!0,template:'<div class="tooltip" role="tooltip"><div class="arrow"></div><div class="tooltip-inner"></div></div>',trigger:"hover focus",title:"",delay:0,html:!1,selector:!1,placement:"top",offset:0,container:!1,fallbackPlacement:"flip",boundary:"scrollParent"},Cn="show",Sn="out",Dn={HIDE:"hide"+_n,HIDDEN:"hidden"+_n,SHOW:"show"+_n,SHOWN:"shown"+_n,INSERTED:"inserted"+_n,CLICK:"click"+_n,FOCUSIN:"focusin"+_n,FOCUSOUT:"focusout"+_n,MOUSEENTER:"mouseenter"+_n,MOUSELEAVE:"mouseleave"+_n},In="fade",An="show",On=".tooltip-inner",Nn=".arrow",kn="hover",Ln="focus",Pn="click",xn="manual",Hn=function(){function i(t,e){if("undefined"==typeof be)throw new TypeError("Bootstrap's tooltips require Popper.js (https://popper.js.org/)");this._isEnabled=!0,this._timeout=0,this._hoverState="",this._activeTrigger={},this._popper=null,this.element=t,this.config=this._getConfig(e),this.tip=null,this._setListeners()}var t=i.prototype;return t.enable=function(){this._isEnabled=!0},t.disable=function(){this._isEnabled=!1},t.toggleEnabled=function(){this._isEnabled=!this._isEnabled},t.toggle=function(t){if(this._isEnabled)if(t){var e=this.constructor.DATA_KEY,n=p(t.currentTarget).data(e);n||(n=new this.constructor(t.currentTarget,this._getDelegateConfig()),p(t.currentTarget).data(e,n)),n._activeTrigger.click=!n._activeTrigger.click,n._isWithActiveTrigger()?n._enter(null,n):n._leave(null,n)}else{if(p(this.getTipElement()).hasClass(An))return void this._leave(null,this);this._enter(null,this)}},t.dispose=function(){clearTimeout(this._timeout),p.removeData(this.element,this.constructor.DATA_KEY),p(this.element).off(this.constructor.EVENT_KEY),p(this.element).closest(".modal").off("hide.bs.modal"),this.tip&&p(this.tip).remove(),this._isEnabled=null,this._timeout=null,this._hoverState=null,(this._activeTrigger=null)!==this._popper&&this._popper.destroy(),this._popper=null,this.element=null,this.config=null,this.tip=null},t.show=function(){var e=this;if("none"===p(this.element).css("display"))throw new Error("Please use show on visible elements");var t=p.Event(this.constructor.Event.SHOW);if(this.isWithContent()&&this._isEnabled){p(this.element).trigger(t);var n=m.findShadowRoot(this.element),i=p.contains(null!==n?n:this.element.ownerDocument.documentElement,this.element);if(t.isDefaultPrevented()||!i)return;var o=this.getTipElement(),r=m.getUID(this.constructor.NAME);o.setAttribute("id",r),this.element.setAttribute("aria-describedby",r),this.setContent(),this.config.animation&&p(o).addClass(In);var s="function"==typeof this.config.placement?this.config.placement.call(this,o,this.element):this.config.placement,a=this._getAttachment(s);this.addAttachmentClass(a);var l=this._getContainer();p(o).data(this.constructor.DATA_KEY,this),p.contains(this.element.ownerDocument.documentElement,this.tip)||p(o).appendTo(l),p(this.element).trigger(this.constructor.Event.INSERTED),this._popper=new be(this.element,o,{placement:a,modifiers:{offset:{offset:this.config.offset},flip:{behavior:this.config.fallbackPlacement},arrow:{element:Nn},preventOverflow:{boundariesElement:this.config.boundary}},onCreate:function(t){t.originalPlacement!==t.placement&&e._handlePopperPlacementChange(t)},onUpdate:function(t){return e._handlePopperPlacementChange(t)}}),p(o).addClass(An),"ontouchstart"in document.documentElement&&p(document.body).children().on("mouseover",null,p.noop);var c=function(){e.config.animation&&e._fixTransition();var t=e._hoverState;e._hoverState=null,p(e.element).trigger(e.constructor.Event.SHOWN),t===Sn&&e._leave(null,e)};if(p(this.tip).hasClass(In)){var h=m.getTransitionDurationFromElement(this.tip);p(this.tip).one(m.TRANSITION_END,c).emulateTransitionEnd(h)}else c()}},t.hide=function(t){var e=this,n=this.getTipElement(),i=p.Event(this.constructor.Event.HIDE),o=function(){e._hoverState!==Cn&&n.parentNode&&n.parentNode.removeChild(n),e._cleanTipClass(),e.element.removeAttribute("aria-describedby"),p(e.element).trigger(e.constructor.Event.HIDDEN),null!==e._popper&&e._popper.destroy(),t&&t()};if(p(this.element).trigger(i),!i.isDefaultPrevented()){if(p(n).removeClass(An),"ontouchstart"in document.documentElement&&p(document.body).children().off("mouseover",null,p.noop),this._activeTrigger[Pn]=!1,this._activeTrigger[Ln]=!1,this._activeTrigger[kn]=!1,p(this.tip).hasClass(In)){var r=m.getTransitionDurationFromElement(n);p(n).one(m.TRANSITION_END,o).emulateTransitionEnd(r)}else o();this._hoverState=""}},t.update=function(){null!==this._popper&&this._popper.scheduleUpdate()},t.isWithContent=function(){return Boolean(this.getTitle())},t.addAttachmentClass=function(t){p(this.getTipElement()).addClass(yn+"-"+t)},t.getTipElement=function(){return this.tip=this.tip||p(this.config.template)[0],this.tip},t.setContent=function(){var t=this.getTipElement();this.setElementContent(p(t.querySelectorAll(On)),this.getTitle()),p(t).removeClass(In+" "+An)},t.setElementContent=function(t,e){var n=this.config.html;"object"==typeof e&&(e.nodeType||e.jquery)?n?p(e).parent().is(t)||t.empty().append(e):t.text(p(e).text()):t[n?"html":"text"](e)},t.getTitle=function(){var t=this.element.getAttribute("data-original-title");return t||(t="function"==typeof this.config.title?this.config.title.call(this.element):this.config.title),t},t._getContainer=function(){return!1===this.config.container?document.body:m.isElement(this.config.container)?p(this.config.container):p(document).find(this.config.container)},t._getAttachment=function(t){return wn[t.toUpperCase()]},t._setListeners=function(){var i=this;this.config.trigger.split(" ").forEach(function(t){if("click"===t)p(i.element).on(i.constructor.Event.CLICK,i.config.selector,function(t){return i.toggle(t)});else if(t!==xn){var e=t===kn?i.constructor.Event.MOUSEENTER:i.constructor.Event.FOCUSIN,n=t===kn?i.constructor.Event.MOUSELEAVE:i.constructor.Event.FOCUSOUT;p(i.element).on(e,i.config.selector,function(t){return i._enter(t)}).on(n,i.config.selector,function(t){return i._leave(t)})}}),p(this.element).closest(".modal").on("hide.bs.modal",function(){i.element&&i.hide()}),this.config.selector?this.config=l({},this.config,{trigger:"manual",selector:""}):this._fixTitle()},t._fixTitle=function(){var t=typeof this.element.getAttribute("data-original-title");(this.element.getAttribute("title")||"string"!==t)&&(this.element.setAttribute("data-original-title",this.element.getAttribute("title")||""),this.element.setAttribute("title",""))},t._enter=function(t,e){var n=this.constructor.DATA_KEY;(e=e||p(t.currentTarget).data(n))||(e=new this.constructor(t.currentTarget,this._getDelegateConfig()),p(t.currentTarget).data(n,e)),t&&(e._activeTrigger["focusin"===t.type?Ln:kn]=!0),p(e.getTipElement()).hasClass(An)||e._hoverState===Cn?e._hoverState=Cn:(clearTimeout(e._timeout),e._hoverState=Cn,e.config.delay&&e.config.delay.show?e._timeout=setTimeout(function(){e._hoverState===Cn&&e.show()},e.config.delay.show):e.show())},t._leave=function(t,e){var n=this.constructor.DATA_KEY;(e=e||p(t.currentTarget).data(n))||(e=new this.constructor(t.currentTarget,this._getDelegateConfig()),p(t.currentTarget).data(n,e)),t&&(e._activeTrigger["focusout"===t.type?Ln:kn]=!1),e._isWithActiveTrigger()||(clearTimeout(e._timeout),e._hoverState=Sn,e.config.delay&&e.config.delay.hide?e._timeout=setTimeout(function(){e._hoverState===Sn&&e.hide()},e.config.delay.hide):e.hide())},t._isWithActiveTrigger=function(){for(var t in this._activeTrigger)if(this._activeTrigger[t])return!0;return!1},t._getConfig=function(t){return"number"==typeof(t=l({},this.constructor.Default,p(this.element).data(),"object"==typeof t&&t?t:{})).delay&&(t.delay={show:t.delay,hide:t.delay}),"number"==typeof t.title&&(t.title=t.title.toString()),"number"==typeof t.content&&(t.content=t.content.toString()),m.typeCheckConfig(mn,t,this.constructor.DefaultType),t},t._getDelegateConfig=function(){var t={};if(this.config)for(var e in this.config)this.constructor.Default[e]!==this.config[e]&&(t[e]=this.config[e]);return t},t._cleanTipClass=function(){var t=p(this.getTipElement()),e=t.attr("class").match(En);null!==e&&e.length&&t.removeClass(e.join(""))},t._handlePopperPlacementChange=function(t){var e=t.instance;this.tip=e.popper,this._cleanTipClass(),this.addAttachmentClass(this._getAttachment(t.placement))},t._fixTransition=function(){var t=this.getTipElement(),e=this.config.animation;null===t.getAttribute("x-placement")&&(p(t).removeClass(In),this.config.animation=!1,this.hide(),this.show(),this.config.animation=e)},i._jQueryInterface=function(n){return this.each(function(){var t=p(this).data(gn),e="object"==typeof n&&n;if((t||!/dispose|hide/.test(n))&&(t||(t=new i(this,e),p(this).data(gn,t)),"string"==typeof n)){if("undefined"==typeof t[n])throw new TypeError('No method named "'+n+'"');t[n]()}})},s(i,null,[{key:"VERSION",get:function(){return"4.2.1"}},{key:"Default",get:function(){return Tn}},{key:"NAME",get:function(){return mn}},{key:"DATA_KEY",get:function(){return gn}},{key:"Event",get:function(){return Dn}},{key:"EVENT_KEY",get:function(){return _n}},{key:"DefaultType",get:function(){return bn}}]),i}();p.fn[mn]=Hn._jQueryInterface,p.fn[mn].Constructor=Hn,p.fn[mn].noConflict=function(){return p.fn[mn]=vn,Hn._jQueryInterface};var jn="popover",Rn="bs.popover",Fn="."+Rn,Mn=p.fn[jn],Wn="bs-popover",Un=new RegExp("(^|\\s)"+Wn+"\\S+","g"),Bn=l({},Hn.Default,{placement:"right",trigger:"click",content:"",template:'<div class="popover" role="tooltip"><div class="arrow"></div><h3 class="popover-header"></h3><div class="popover-body"></div></div>'}),qn=l({},Hn.DefaultType,{content:"(string|element|function)"}),Kn="fade",Qn="show",Yn=".popover-header",Vn=".popover-body",Xn={HIDE:"hide"+Fn,HIDDEN:"hidden"+Fn,SHOW:"show"+Fn,SHOWN:"shown"+Fn,INSERTED:"inserted"+Fn,CLICK:"click"+Fn,FOCUSIN:"focusin"+Fn,FOCUSOUT:"focusout"+Fn,MOUSEENTER:"mouseenter"+Fn,MOUSELEAVE:"mouseleave"+Fn},zn=function(t){var e,n;function i(){return t.apply(this,arguments)||this}n=t,(e=i).prototype=Object.create(n.prototype),(e.prototype.constructor=e).__proto__=n;var o=i.prototype;return o.isWithContent=function(){return this.getTitle()||this._getContent()},o.addAttachmentClass=function(t){p(this.getTipElement()).addClass(Wn+"-"+t)},o.getTipElement=function(){return this.tip=this.tip||p(this.config.template)[0],this.tip},o.setContent=function(){var t=p(this.getTipElement());this.setElementContent(t.find(Yn),this.getTitle());var e=this._getContent();"function"==typeof e&&(e=e.call(this.element)),this.setElementContent(t.find(Vn),e),t.removeClass(Kn+" "+Qn)},o._getContent=function(){return this.element.getAttribute("data-content")||this.config.content},o._cleanTipClass=function(){var t=p(this.getTipElement()),e=t.attr("class").match(Un);null!==e&&0<e.length&&t.removeClass(e.join(""))},i._jQueryInterface=function(n){return this.each(function(){var t=p(this).data(Rn),e="object"==typeof n?n:null;if((t||!/dispose|hide/.test(n))&&(t||(t=new i(this,e),p(this).data(Rn,t)),"string"==typeof n)){if("undefined"==typeof t[n])throw new TypeError('No method named "'+n+'"');t[n]()}})},s(i,null,[{key:"VERSION",get:function(){return"4.2.1"}},{key:"Default",get:function(){return Bn}},{key:"NAME",get:function(){return jn}},{key:"DATA_KEY",get:function(){return Rn}},{key:"Event",get:function(){return Xn}},{key:"EVENT_KEY",get:function(){return Fn}},{key:"DefaultType",get:function(){return qn}}]),i}(Hn);p.fn[jn]=zn._jQueryInterface,p.fn[jn].Constructor=zn,p.fn[jn].noConflict=function(){return p.fn[jn]=Mn,zn._jQueryInterface};var Gn="scrollspy",Jn="bs.scrollspy",Zn="."+Jn,$n=p.fn[Gn],ti={offset:10,method:"auto",target:""},ei={offset:"number",method:"string",target:"(string|element)"},ni={ACTIVATE:"activate"+Zn,SCROLL:"scroll"+Zn,LOAD_DATA_API:"load"+Zn+".data-api"},ii="dropdown-item",oi="active",ri='[data-spy="scroll"]',si=".nav, .list-group",ai=".nav-link",li=".nav-item",ci=".list-group-item",hi=".dropdown",ui=".dropdown-item",fi=".dropdown-toggle",di="offset",pi="position",mi=function(){function n(t,e){var n=this;this._element=t,this._scrollElement="BODY"===t.tagName?window:t,this._config=this._getConfig(e),this._selector=this._config.target+" "+ai+","+this._config.target+" "+ci+","+this._config.target+" "+ui,this._offsets=[],this._targets=[],this._activeTarget=null,this._scrollHeight=0,p(this._scrollElement).on(ni.SCROLL,function(t){return n._process(t)}),this.refresh(),this._process()}var t=n.prototype;return t.refresh=function(){var e=this,t=this._scrollElement===this._scrollElement.window?di:pi,o="auto"===this._config.method?t:this._config.method,r=o===pi?this._getScrollTop():0;this._offsets=[],this._targets=[],this._scrollHeight=this._getScrollHeight(),[].slice.call(document.querySelectorAll(this._selector)).map(function(t){var e,n=m.getSelectorFromElement(t);if(n&&(e=document.querySelector(n)),e){var i=e.getBoundingClientRect();if(i.width||i.height)return[p(e)[o]().top+r,n]}return null}).filter(function(t){return t}).sort(function(t,e){return t[0]-e[0]}).forEach(function(t){e._offsets.push(t[0]),e._targets.push(t[1])})},t.dispose=function(){p.removeData(this._element,Jn),p(this._scrollElement).off(Zn),this._element=null,this._scrollElement=null,this._config=null,this._selector=null,this._offsets=null,this._targets=null,this._activeTarget=null,this._scrollHeight=null},t._getConfig=function(t){if("string"!=typeof(t=l({},ti,"object"==typeof t&&t?t:{})).target){var e=p(t.target).attr("id");e||(e=m.getUID(Gn),p(t.target).attr("id",e)),t.target="#"+e}return m.typeCheckConfig(Gn,t,ei),t},t._getScrollTop=function(){return this._scrollElement===window?this._scrollElement.pageYOffset:this._scrollElement.scrollTop},t._getScrollHeight=function(){return this._scrollElement.scrollHeight||Math.max(document.body.scrollHeight,document.documentElement.scrollHeight)},t._getOffsetHeight=function(){return this._scrollElement===window?window.innerHeight:this._scrollElement.getBoundingClientRect().height},t._process=function(){var t=this._getScrollTop()+this._config.offset,e=this._getScrollHeight(),n=this._config.offset+e-this._getOffsetHeight();if(this._scrollHeight!==e&&this.refresh(),n<=t){var i=this._targets[this._targets.length-1];this._activeTarget!==i&&this._activate(i)}else{if(this._activeTarget&&t<this._offsets[0]&&0<this._offsets[0])return this._activeTarget=null,void this._clear();for(var o=this._offsets.length;o--;){this._activeTarget!==this._targets[o]&&t>=this._offsets[o]&&("undefined"==typeof this._offsets[o+1]||t<this._offsets[o+1])&&this._activate(this._targets[o])}}},t._activate=function(e){this._activeTarget=e,this._clear();var t=this._selector.split(",").map(function(t){return t+'[data-target="'+e+'"],'+t+'[href="'+e+'"]'}),n=p([].slice.call(document.querySelectorAll(t.join(","))));n.hasClass(ii)?(n.closest(hi).find(fi).addClass(oi),n.addClass(oi)):(n.addClass(oi),n.parents(si).prev(ai+", "+ci).addClass(oi),n.parents(si).prev(li).children(ai).addClass(oi)),p(this._scrollElement).trigger(ni.ACTIVATE,{relatedTarget:e})},t._clear=function(){[].slice.call(document.querySelectorAll(this._selector)).filter(function(t){return t.classList.contains(oi)}).forEach(function(t){return t.classList.remove(oi)})},n._jQueryInterface=function(e){return this.each(function(){var t=p(this).data(Jn);if(t||(t=new n(this,"object"==typeof e&&e),p(this).data(Jn,t)),"string"==typeof e){if("undefined"==typeof t[e])throw new TypeError('No method named "'+e+'"');t[e]()}})},s(n,null,[{key:"VERSION",get:function(){return"4.2.1"}},{key:"Default",get:function(){return ti}}]),n}();p(window).on(ni.LOAD_DATA_API,function(){for(var t=[].slice.call(document.querySelectorAll(ri)),e=t.length;e--;){var n=p(t[e]);mi._jQueryInterface.call(n,n.data())}}),p.fn[Gn]=mi._jQueryInterface,p.fn[Gn].Constructor=mi,p.fn[Gn].noConflict=function(){return p.fn[Gn]=$n,mi._jQueryInterface};var gi="bs.tab",_i="."+gi,vi=p.fn.tab,yi={HIDE:"hide"+_i,HIDDEN:"hidden"+_i,SHOW:"show"+_i,SHOWN:"shown"+_i,CLICK_DATA_API:"click"+_i+".data-api"},Ei="dropdown-menu",bi="active",wi="disabled",Ti="fade",Ci="show",Si=".dropdown",Di=".nav, .list-group",Ii=".active",Ai="> li > .active",Oi='[data-toggle="tab"], [data-toggle="pill"], [data-toggle="list"]',Ni=".dropdown-toggle",ki="> .dropdown-menu .active",Li=function(){function i(t){this._element=t}var t=i.prototype;return t.show=function(){var n=this;if(!(this._element.parentNode&&this._element.parentNode.nodeType===Node.ELEMENT_NODE&&p(this._element).hasClass(bi)||p(this._element).hasClass(wi))){var t,i,e=p(this._element).closest(Di)[0],o=m.getSelectorFromElement(this._element);if(e){var r="UL"===e.nodeName||"OL"===e.nodeName?Ai:Ii;i=(i=p.makeArray(p(e).find(r)))[i.length-1]}var s=p.Event(yi.HIDE,{relatedTarget:this._element}),a=p.Event(yi.SHOW,{relatedTarget:i});if(i&&p(i).trigger(s),p(this._element).trigger(a),!a.isDefaultPrevented()&&!s.isDefaultPrevented()){o&&(t=document.querySelector(o)),this._activate(this._element,e);var l=function(){var t=p.Event(yi.HIDDEN,{relatedTarget:n._element}),e=p.Event(yi.SHOWN,{relatedTarget:i});p(i).trigger(t),p(n._element).trigger(e)};t?this._activate(t,t.parentNode,l):l()}}},t.dispose=function(){p.removeData(this._element,gi),this._element=null},t._activate=function(t,e,n){var i=this,o=(!e||"UL"!==e.nodeName&&"OL"!==e.nodeName?p(e).children(Ii):p(e).find(Ai))[0],r=n&&o&&p(o).hasClass(Ti),s=function(){return i._transitionComplete(t,o,n)};if(o&&r){var a=m.getTransitionDurationFromElement(o);p(o).removeClass(Ci).one(m.TRANSITION_END,s).emulateTransitionEnd(a)}else s()},t._transitionComplete=function(t,e,n){if(e){p(e).removeClass(bi);var i=p(e.parentNode).find(ki)[0];i&&p(i).removeClass(bi),"tab"===e.getAttribute("role")&&e.setAttribute("aria-selected",!1)}if(p(t).addClass(bi),"tab"===t.getAttribute("role")&&t.setAttribute("aria-selected",!0),m.reflow(t),p(t).addClass(Ci),t.parentNode&&p(t.parentNode).hasClass(Ei)){var o=p(t).closest(Si)[0];if(o){var r=[].slice.call(o.querySelectorAll(Ni));p(r).addClass(bi)}t.setAttribute("aria-expanded",!0)}n&&n()},i._jQueryInterface=function(n){return this.each(function(){var t=p(this),e=t.data(gi);if(e||(e=new i(this),t.data(gi,e)),"string"==typeof n){if("undefined"==typeof e[n])throw new TypeError('No method named "'+n+'"');e[n]()}})},s(i,null,[{key:"VERSION",get:function(){return"4.2.1"}}]),i}();p(document).on(yi.CLICK_DATA_API,Oi,function(t){t.preventDefault(),Li._jQueryInterface.call(p(this),"show")}),p.fn.tab=Li._jQueryInterface,p.fn.tab.Constructor=Li,p.fn.tab.noConflict=function(){return p.fn.tab=vi,Li._jQueryInterface};var Pi="toast",xi="bs.toast",Hi="."+xi,ji=p.fn[Pi],Ri={CLICK_DISMISS:"click.dismiss"+Hi,HIDE:"hide"+Hi,HIDDEN:"hidden"+Hi,SHOW:"show"+Hi,SHOWN:"shown"+Hi},Fi="fade",Mi="hide",Wi="show",Ui="showing",Bi={animation:"boolean",autohide:"boolean",delay:"number"},qi={animation:!0,autohide:!0,delay:500},Ki='[data-dismiss="toast"]',Qi=function(){function i(t,e){this._element=t,this._config=this._getConfig(e),this._timeout=null,this._setListeners()}var t=i.prototype;return t.show=function(){var t=this;p(this._element).trigger(Ri.SHOW),this._config.animation&&this._element.classList.add(Fi);var e=function(){t._element.classList.remove(Ui),t._element.classList.add(Wi),p(t._element).trigger(Ri.SHOWN),t._config.autohide&&t.hide()};if(this._element.classList.remove(Mi),this._element.classList.add(Ui),this._config.animation){var n=m.getTransitionDurationFromElement(this._element);p(this._element).one(m.TRANSITION_END,e).emulateTransitionEnd(n)}else e()},t.hide=function(t){var e=this;this._element.classList.contains(Wi)&&(p(this._element).trigger(Ri.HIDE),t?this._close():this._timeout=setTimeout(function(){e._close()},this._config.delay))},t.dispose=function(){clearTimeout(this._timeout),this._timeout=null,this._element.classList.contains(Wi)&&this._element.classList.remove(Wi),p(this._element).off(Ri.CLICK_DISMISS),p.removeData(this._element,xi),this._element=null,this._config=null},t._getConfig=function(t){return t=l({},qi,p(this._element).data(),"object"==typeof t&&t?t:{}),m.typeCheckConfig(Pi,t,this.constructor.DefaultType),t},t._setListeners=function(){var t=this;p(this._element).on(Ri.CLICK_DISMISS,Ki,function(){return t.hide(!0)})},t._close=function(){var t=this,e=function(){t._element.classList.add(Mi),p(t._element).trigger(Ri.HIDDEN)};if(this._element.classList.remove(Wi),this._config.animation){var n=m.getTransitionDurationFromElement(this._element);p(this._element).one(m.TRANSITION_END,e).emulateTransitionEnd(n)}else e()},i._jQueryInterface=function(n){return this.each(function(){var t=p(this),e=t.data(xi);if(e||(e=new i(this,"object"==typeof n&&n),t.data(xi,e)),"string"==typeof n){if("undefined"==typeof e[n])throw new TypeError('No method named "'+n+'"');e[n](this)}})},s(i,null,[{key:"VERSION",get:function(){return"4.2.1"}},{key:"DefaultType",get:function(){return Bi}}]),i}();p.fn[Pi]=Qi._jQueryInterface,p.fn[Pi].Constructor=Qi,p.fn[Pi].noConflict=function(){return p.fn[Pi]=ji,Qi._jQueryInterface},function(){if("undefined"==typeof p)throw new TypeError("Bootstrap's JavaScript requires jQuery. jQuery must be included before Bootstrap's JavaScript.");var t=p.fn.jquery.split(" ")[0].split(".");if(t[0]<2&&t[1]<9||1===t[0]&&9===t[1]&&t[2]<1||4<=t[0])throw new Error("Bootstrap's JavaScript requires at least jQuery v1.9.1 but less than v4.0.0")}(),t.Util=m,t.Alert=g,t.Button=k,t.Carousel=at,t.Collapse=Tt,t.Dropdown=ze,t.Modal=pn,t.Popover=zn,t.Scrollspy=mi,t.Tab=Li,t.Toast=Qi,t.Tooltip=Hn,Object.defineProperty(t,"__esModule",{value:!0})});
//# sourceMappingURL=bootstrap.bundle.min.js.map

==> demo_mockup/js/bootstrap.js <==
/*!
  * Bootstrap v4.2.1 (https://getbootstrap.com/)
  * Copyright 2011-2018 The Bootstrap Authors (https://github.com/twbs/bootstrap/graphs/contributors)
  * Licensed under MIT (https://github.com/twbs/bootstrap/blob/master/LICENSE)
  */
(function (global, factory) {
  typeof exports === 'object' && typeof module !== 'undefined' ? factory(exports, require('popper.js'), require('jquery')) :
  typeof define === 'function' && define.amd ? define(['exports', 'popper.js', 'jquery'], factory) :
  (factory((global.bootstrap = {}),global.Popper,global.jQuery));
}(this, (function (exports,Popper,$) { 'use strict';

  Popper = Popper && Popper.hasOwnProperty('default') ? Popper['default'] : Popper;
  $ = $ && $.hasOwnProperty('default') ? $['default'] : $;

  function _defineProperties(target, props) {
    for (var i = 0; i < props.length; i++) {
      var descriptor = props[i];
      descriptor.enumerable = descriptor.enumerable || false;
      descriptor.configurable = true;
      if ("value" in descriptor) descriptor.writable = true;
      Object.defineProperty(target, descriptor.key, descriptor);
    }
  }

  function _createClass(Constructor, protoProps, staticProps) {
    if (protoProps) _defineProperties(Constructor.prototype, protoProps);
    if (staticProps) _defineProperties(Constructor, staticProps);
    return Constructor;
  }

  function _defineProperty(obj, key, value) {
    if (key in obj) {
      Object.defineProperty(obj, key, {
        value: value,
        enumerable: true,
        configurable: true,
        writable: true
      });
    } else {
      obj[key] = value;
    }

    return obj;
  }

  function _objectSpread(target) {
    for (var i = 1; i < arguments.length; i++) {
      var source = arguments[i] != null ? arguments[i] : {};
      var ownKeys = Object.keys(source);

      if (typeof Object.getOwnPropertySymbols === 'function') {
        ownKeys = ownKeys.concat(Object.getOwnPropertySymbols(source).filter(function (sym) {
          return Object.getOwnPropertyDescriptor(source, sym).enumerable;
        }));
      }

      ownKeys.forEach(function (key) {
        _defineProperty(target, key, source[key]);
      });
    }

    return target;
  }

  function _inheritsLoose(subClass, superClass) {
    subClass.prototype = Object.create(superClass.prototype);
    subClass.prototype.constructor = subClass;
    subClass.__proto__ = superClass;
  }

  /**
   * --------------------------------------------------------------------------
   * Bootstrap (v4.2.1): util.js
   * Licensed under MIT (https://github.com/twbs/bootstrap/blob/master/LICENSE)
   * --------------------------------------------------------------------------
   */
  /**
   * ------------------------------------------------------------------------
   * Private TransitionEnd Helpers
   * ------------------------------------------------------------------------
   */

  var TRANSITION_END = 'transitionend';
  var MAX_UID = 1000000;
  var MILLISECONDS_MULTIPLIER = 1000; // Shoutout AngusCroll (https://goo.gl/pxwQGp)

  function toType(obj) {
    return {}.toString.call(obj).match(/\s([a-z]+)/i)[1].toLowerCase();
  }

  function getSpecialTransitionEndEvent() {
    return {
      bindType: TRANSITION_END,
      delegateType: TRANSITION_END,
      handle: function handle(event) {
        if ($(event.target).is(this)) {
          return event.handleObj.handler.apply(this, arguments); // eslint-disable-line prefer-rest-params
        }

        return undefined; // eslint-disable-line no-undefined
      }
    };
  }

  function transitionEndEmulator(duration) {
    var _this = this;

    var called = false;
    $(this).one(Util.TRANSITION_END, function () {
      called = true;
    });
    setTimeout(function () {
      if (!called) {
        Util.triggerTransitionEnd(_this);
      }
    }, duration);
    return this;
  }

  function setTransitionEndSupport() {
    $.fn.emulateTransitionEnd = transitionEndEmulator;
    $.event.special[Util.TRANSITION_END] = getSpecialTransitionEndEvent();
  }
  /**
   * --------------------------------------------------------------------------
   * Public Util Api
   * --------------------------------------------------------------------------
   */


  var Util = {
    TRANSITION_END: 'bsTransitionEnd',
    getUID: function getUID(prefix) {
      do {
        // eslint-disable-next-line no-bitwise
        prefix += ~~(Math.random() * MAX_UID); // "~~" acts like a faster Math.floor() here
      } while (document.getElementById(prefix));

      return prefix;
    },
    getSelectorFromElement: function getSelectorFromElement(element) {
      var selector = element.getAttribute('data-target');

      if (!selector || selector === '#') {
        var hrefAttr = element.getAttribute('href');
        selector = hrefAttr && hrefAttr !== '#' ? hrefAttr.trim() : '';
      }

      return selector && document.querySelector(selector) ? selector : null;
    },
    getTransitionDurationFromElement: function getTransitionDurationFromElement(element) {
      if (!element) {
        return 0;
      } // Get transition-duration of the element


      var transitionDuration = $(element).css('transition-duration');
      var transitionDelay = $(element).css('transition-delay');
      var floatTransitionDuration = parseFloat(transitionDuration);
      var floatTransitionDelay = parseFloat(transitionDelay); // Return 0 if element or transition duration is not found

      if (!floatTransitionDuration && !floatTransitionDelay) {
        return 0;
      } // If multiple durations are defined, take the first


      transitionDuration = transitionDuration.split(',')[0];
      transitionDelay = transitionDelay.split(',')[0];
      return (parseFloat(transitionDuration) + parseFloat(transitionDelay)) * MILLISECONDS_MULTIPLIER;
    },
    reflow: function reflow(element) {
      return element.offsetHeight;
    },
    triggerTransitionEnd: function triggerTransitionEnd(element) {
      $(element).trigger(TRANSITION_END);
    },
    // TODO: Remove in v5
    supportsTransitionEnd: function supportsTransitionEnd() {
      return Boolean(TRANSITION_END);
    },
    isElement: function isElement(obj) {
      return (obj[0] || obj).nodeType;
    },
    typeCheckConfig: function typeCheckConfig(componentName, config, configTypes) {
      for (var property in configTypes) {
        if (Object.prototype.hasOwnProperty.call(configTypes, property)) {
          var expectedTypes = configTypes[property];
          var value = config[property];
          var valueType = value && Util.isElement(value) ? 'element' : toType(value);

          if (!new RegExp(expectedTypes).test(valueType)) {
            throw new Error(componentName.toUpperCase() + ": " + ("Option \"" + property + "\" provided type \"" + valueType + "\" ") + ("but expected type \"" + expectedTypes + "\"."));
          }
        }
      }
    },
    findShadowRoot: function findShadowRoot(element) {
      if (!document.documentElement.attachShadow) {
        return null;
      } // Can find the shadow root otherwise it'll return the document


      if (typeof element.getRootNode === 'function') {
        var root = element.getRootNode();
        return root instanceof ShadowRoot ? root : null;
      }

      if (element instanceof ShadowRoot) {
        return element;
      } // when we don't find a shadow root


      if (!element.parentNode) {
        return null;
      }

      return Util.findShadowRoot(element.parentNode);
    }
  };
  setTransitionEndSupport();

  /**
   * ------------------------------------------------------------------------
   * Constants
   * ------------------------------------------------------------------------
   */

  var NAME = 'alert';
  var VERSION = '4.2.1';
  var DATA_KEY = 'bs.alert';
  var EVENT_KEY = "." + DATA_KEY;
  var DATA_API_KEY = '.data-api';
  var JQUERY_NO_CONFLICT = $.fn[NAME];
  var Selector = {
    DISMISS: '[data-dismiss="alert"]'
  };
  var Event = {
    CLOSE: "close" + EVENT_KEY,
    CLOSED: "closed" + EVENT_KEY,
    CLICK_DATA_API: "click" + EVENT_KEY + DATA_API_KEY
  };
  var ClassName = {
    ALERT: 'alert',
    FADE: 'fade',
    SHOW: 'show'
    /**
     * ------------------------------------------------------------------------
     * Class Definition
     * ------------------------------------------------------------------------
     */

  };

  var Alert =
  /*#__PURE__*/
  function () {
    function Alert(element) {
      this._element = element;
    } // Getters


    var _proto = Alert.prototype;

    // Public
    _proto.close = function close(element) {
      var rootElement = this._element;

      if (element) {
        rootElement = this._getRootElement(element);
      }

      var customEvent = this._triggerCloseEvent(rootElement);

      if (customEvent.isDefaultPrevented()) {
        return;
      }

      this._removeElement(rootElement);
    };

    _proto.dispose = function dispose() {
      $.removeData(this._element, DATA_KEY);
      this._element = null;
    }; // Private


    _proto._getRootElement = function _getRootElement(element) {
      var selector = Util.getSelectorFromElement(element);
      var parent = false;

      if (selector) {
        parent = document.querySelector(selector);
      }

      if (!parent) {
        parent = $(element).closest("." + ClassName.ALERT)[0];
      }

      return parent;
    };

    _proto._triggerCloseEvent = function _triggerCloseEvent(element) {
      var closeEvent = $.Event(Event.CLOSE);
      $(element).trigger(closeEvent);
      return closeEvent;
    };

    _proto._removeElement = function _removeElement(element) {
      var _this = this;

      $(element).removeClass(ClassName.SHOW);

      if (!$(element).hasClass(ClassName.FADE)) {
        this._destroyElement(element);

        return;
      }

      var transitionDuration = Util.getTransitionDurationFromElement(element);
      $(element).one(Util.TRANSITION_END, function (event) {
        return _this._destroyElement(element, event);
      }).emulateTransitionEnd(transitionDuration);
    };

    _proto._destroyElement = function _destroyElement(element) {
      $(element).detach().trigger(Event.CLOSED).remove();
    }; // Static


    Alert._jQueryInterface = function _jQueryInterface(config) {
      return this.each(function () {
        var $element = $(this);
        var data = $element.data(DATA_KEY);

        if (!data) {
          data = new Alert(this);
          $element.data(DATA_KEY, data);
        }

        if (config === 'close') {
          data[config](this);
        }
      });
    };

    Alert._handleDismiss = function _handleDismiss(alertInstance) {
      return function (event) {
        if (event) {
          event.preventDefault();
        }

        alertInstance.close(this);
      };
    };

    _createClass(Alert, null, [{
      key: "VERSION",
      get: function get() {
        return VERSION;
      }
    }]);

    return Alert;
  }();
  /**
   * ------------------------------------------------------------------------
   * Data Api implementation
   * ------------------------------------------------------------------------
   */


  $(document).on(Event.CLICK_DATA_API, Selector.DISMISS, Alert._handleDismiss(new Alert()));
  /**
   * ------------------------------------------------------------------------
   * jQuery
   * ------------------------------------------------------------------------
   */

  $.fn[NAME] = Alert._jQueryInterface;
  $.fn[NAME].Constructor = Alert;

  $.fn[NAME].noConflict = function () {
    $.fn[NAME] = JQUERY_NO_CONFLICT;
    return Alert._jQueryInterface;
  };

  /**
   * ------------------------------------------------------------------------
   * Constants
   * ------------------------------------------------------------------------
   */

  var NAME$1 = 'button';
  var VERSION$1 = '4.2.1';
  var DATA_KEY$1 = 'bs.button';
  var EVENT_KEY$1 = "." + DATA_KEY$1;
  var DATA_API_KEY$1 = '.data-api';
  var JQUERY_NO_CONFLICT$1 = $.fn[NAME$1];
  var ClassName$1 = {
    ACTIVE: 'active',
    BUTTON: 'btn',
    FOCUS: 'focus'
  };
  var Selector$1 = {
    DATA_TOGGLE_CARROT: '[data-toggle^="button"]',
    DATA_TOGGLE: '[data-toggle="buttons"]',
    INPUT: 'input:not([type="hidden"])',
    ACTIVE: '.active',
    BUTTON: '.btn'
  };
  var Event$1 = {
    CLICK_DATA_API: "click" + EVENT_KEY$1 + DATA_API_KEY$1,
    FOCUS_BLUR_DATA_API: "focus" + EVENT_KEY$1 + DATA_API_KEY$1 + " " + ("blur" + EVENT_KEY$1 + DATA_API_KEY$1)
    /**
     * ------------------------------------------------------------------------
     * Class Definition
     * ------------------------------------------------------------------------
     */

  };

  var Button =
  /*#__PURE__*/
  function () {
    function Button(element) {
      this._element = element;
    } // Getters


    var _proto = Button.prototype;

    // Public
    _proto.toggle = function toggle() {
      var triggerChangeEvent = true;
      var addAriaPressed = true;
      var rootElement = $(this._element).closest(Selector$1.DATA_TOGGLE)[0];

      if (rootElement) {
        var input = this._element.querySelector(Selector$1.INPUT);

        if (input) {
          if (input.type === 'radio') {
            if (input.checked && this._element.classList.contains(ClassName$1.ACTIVE)) {
              triggerChangeEvent = false;
            } else {
              var activeElement = rootElement.querySelector(Selector$1.ACTIVE);

              if (activeElement) {
                $(activeElement).removeClass(ClassName$1.ACTIVE);
              }
            }
          }

          if (triggerChangeEvent) {
            if (input.hasAttribute('disabled') || rootElement.hasAttribute('disabled') || input.classList.contains('disabled') || rootElement.classList.contains('disabled')) {
              return;
            }

            input.checked = !this._element.classList.contains(ClassName$1.ACTIVE);
            $(input).trigger('change');
          }

          input.focus();
          addAriaPressed = false;
        }
      }

      if (addAriaPressed) {
        this._element.setAttribute('aria-pressed', !this._element.classList.contains(ClassName$1.ACTIVE));
      }

      if (triggerChangeEvent) {
        $(this._element).toggleClass(ClassName$1.ACTIVE);
      }
    };

    _proto.dispose = function dispose() {
      $.removeData(this._element, DATA_KEY$1);
      this._element = null;
    }; // Static


    Button._jQueryInterface = function _jQueryInterface(config) {
      return this.each(function () {
        var data = $(this).data(DATA_KEY$1);

        if (!data) {
          data = new Button(this);
          $(this).data(DATA_KEY$1, data);
        }

        if (config === 'toggle') {
          data[config]();
        }
      });
    };

    _createClass(Button, null, [{
      key: "VERSION",
      get: function get() {
        return VERSION$1;
      }
    }]);

    return Button;
  }();
  /**
   * ------------------------------------------------------------------------
   * Data Api implementation
   * ------------------------------------------------------------------------
   */


  $(document).on(Event$1.CLICK_DATA_API, Selector$1.DATA_TOGGLE_CARROT, function (event) {
    event.preventDefault();
    var button = event.target;

    if (!$(button).hasClass(ClassName$1.BUTTON)) {
      button = $(button).closest(Selector$1.BUTTON);
    }

    Button._jQueryInterface.call($(button), 'toggle');
  }).on(Event$1.FOCUS_BLUR_DATA_API, Selector$1.DATA_TOGGLE_CARROT, function (event) {
    var button = $(event.target).closest(Selector$1.BUTTON)[0];
    $(button).toggleClass(ClassName$1.FOCUS, /^focus(in)?$/.test(event.type));
  });
  /**
   * ------------------------------------------------------------------------
   * jQuery
   * ------------------------------------------------------------------------
   */

  $.fn[NAME$1] = Button._jQueryInterface;
  $.fn[NAME$1].Constructor = Button;

  $.fn[NAME$1].noConflict = function () {
    $.fn[NAME$1] = JQUERY_NO_CONFLICT$1;
    return Button._jQueryInterface;
  };

  /**
   * ------------------------------------------------------------------------
   * Constants
   * ------------------------------------------------------------------------
   */

  var NAME$2 = 'carousel';
  var VERSION$2 = '4.2.1';
  var DATA_KEY$2 = 'bs.carousel';
  var EVENT_KEY$2 = "." + DATA_KEY$2;
  var DATA_API_KEY$2 = '.data-api';
  var JQUERY_NO_CONFLICT$2 = $.fn[NAME$2];
  var ARROW_LEFT_KEYCODE = 37; // KeyboardEvent.which value for left arrow key

  var ARROW_RIGHT_KEYCODE = 39; // KeyboardEvent.which value for right arrow key

  var TOUCHEVENT_COMPAT_WAIT = 500; // Time for mouse compat events to fire after touch

  var SWIPE_THRESHOLD = 40;
  var Default = {
    interval: 5000,
    keyboard: true,
    slide: false,
    pause: 'hover',
    wrap: true,
    touch: true
  };
  var DefaultType = {
    interval: '(number|boolean)',
    keyboard: 'boolean',
    slide: '(boolean|string)',
    pause: '(string|boolean)',
    wrap: 'boolean',
    touch: 'boolean'
  };
  var Direction = {
    NEXT: 'next',
    PREV: 'prev',
    LEFT: 'left',
    RIGHT: 'right'
  };
  var Event$2 = {
    SLIDE: "slide" + EVENT_KEY$2,
    SLID: "slid" + EVENT_KEY$2,
    KEYDOWN: "keydown" + EVENT_KEY$2,
    MOUSEENTER: "mouseenter" + EVENT_KEY$2,
    MOUSELEAVE: "mouseleave" + EVENT_KEY$2,
    TOUCHSTART: "touchstart" + EVENT_KEY$2,
    TOUCHMOVE: "touchmove" + EVENT_KEY$2,
    TOUCHEND: "touchend" + EVENT_KEY$2,
    POINTERDOWN: "pointerdown" + EVENT_KEY$2,
    POINTERUP: "pointerup" + EVENT_KEY$2,
    DRAG_START: "dragstart" + EVENT_KEY$2,
    LOAD_DATA_API: "load" + EVENT_KEY$2 + DATA_API_KEY$2,
    CLICK_DATA_API: "click" + EVENT_KEY$2 + DATA_API_KEY$2
  };
  var ClassName$2 = {
    CAROUSEL: 'carousel',
    ACTIVE: 'active',
    SLIDE: 'slide',
    RIGHT: 'carousel-item-right',
    LEFT: 'carousel-item-left',
    NEXT: 'carousel-item-next',
    PREV: 'carousel-item-prev',
    ITEM: 'carousel-item',
    POINTER_EVENT: 'pointer-event'
  };
  var Selector$2 = {
    ACTIVE: '.active',
    ACTIVE_ITEM: '.active.carousel-item',
    ITEM: '.carousel-item',
    ITEM_IMG: '.carousel-item img',
    NEXT_PREV: '.carousel-item-next, .carousel-item-prev',
    INDICATORS: '.carousel-indicators',
    DATA_SLIDE: '[data-slide], [data-slide-to]',
    DATA_RIDE: '[data-ride="carousel"]'
  };
  var PointerType = {
    TOUCH: 'touch',
    PEN: 'pen'
    /**
     * ------------------------------------------------------------------------
     * Class Definition
     * ------------------------------------------------------------------------
     */

  };

  var Carousel =
  /*#__PURE__*/
  function () {
    function Carousel(element, config) {
      this._items = null;
      this._interval = null;
      this._activeElement = null;
      this._isPaused = false;
      this._isSliding = false;
      this.touchTimeout = null;
      this.touchStartX = 0;
      this.touchDeltaX = 0;
      this._config = this._getConfig(config);
      this._element = element;
      this._indicatorsElement = this._element.querySelector(Selector$2.INDICATORS);
      this._touchSupported = 'ontouchstart' in document.documentElement || navigator.maxTouchPoints > 0;
      this._pointerEvent = Boolean(window.PointerEvent || window.MSPointerEvent);

      this._addEventListeners();
    } // Getters


    var _proto = Carousel.prototype;

    // Public
    _proto.next = function next() {
      if (!this._isSliding) {
        this._slide(Direction.NEXT);
      }
    };

    _proto.nextWhenVisible = function nextWhenVisible() {
      // Don't call next when the page isn't visible
      // or the carousel or its parent isn't visible
      if (!document.hidden && $(this._element).is(':visible') && $(this._element).css('visibility') !== 'hidden') {
        this.next();
      }
    };

    _proto.prev = function prev() {
      if (!this._isSliding) {
        this._slide(Direction.PREV);
      }
    };

    _proto.pause = function pause(event) {
      if (!event) {
        this._isPaused = true;
      }

      if (this._element.querySelector(Selector$2.NEXT_PREV)) {
        Util.triggerTransitionEnd(this._element);
        this.cycle(true);
      }

      clearInterval(this._interval);
      this._interval = null;
    };

    _proto.cycle = function cycle(event) {
      if (!event) {
        this._isPaused = false;
      }

      if (this._interval) {
        clearInterval(this._interval);
        this._interval = null;
      }

      if (this._config.interval && !this._isPaused) {
        this._interval = setInterval((document.visibilityState ? this.nextWhenVisible : this.next).bind(this), this._config.interval);
      }
    };

    _proto.to = function to(index) {
      var _this = this;

      this._activeElement = this._element.querySelector(Selector$2.ACTIVE_ITEM);

      var activeIndex = this._getItemIndex(this._activeElement);

      if (index > this._items.length - 1 || index < 0) {
        return;
      }

      if (this._isSliding) {
        $(this._element).one(Event$2.SLID, function () {
          return _this.to(index);
        });
        return;
      }

      if (activeIndex === index) {
        this.pause();
        this.cycle();
        return;
      }

      var direction = index > activeIndex ? Direction.NEXT : Direction.PREV;

      this._slide(direction, this._items[index]);
    };

    _proto.dispose = function dispose() {
      $(this._element).off(EVENT_KEY$2);
      $.removeData(this._element, DATA_KEY$2);
      this._items = null;
      this._config = null;
      this._element = null;
      this._interval = null;
      this._isPaused = null;
      this._isSliding = null;
      this._activeElement = null;
      this._indicatorsElement = null;
    }; // Private


    _proto._getConfig = function _getConfig(config) {
      config = _objectSpread({}, Default, config);
      Util.typeCheckConfig(NAME$2, config, DefaultType);
      return config;
    };

    _proto._handleSwipe = function _handleSwipe() {
      var absDeltax = Math.abs(this.touchDeltaX);

      if (absDeltax <= SWIPE_THRESHOLD) {
        return;
      }

      var direction = absDeltax / this.touchDeltaX; // swipe left

      if (direction > 0) {
        this.prev();
      } // swipe right


      if (direction < 0) {
        this.next();
      }
    };

    _proto._addEventListeners = function _addEventListeners() {
      var _this2 = this;

      if (this._config.keyboard) {
        $(this._element).on(Event$2.KEYDOWN, function (event) {
          return _this2._keydown(event);
        });
      }

      if (this._config.pause === 'hover') {
        $(this._element).on(Event$2.MOUSEENTER, function (event) {
          return _this2.pause(event);
        }).on(Event$2.MOUSELEAVE, function (event) {
          return _this2.cycle(event);
        });
      }

      this._addTouchEventListeners();
    };

    _proto._addTouchEventListeners = function _addTouchEventListeners() {
      var _this3 = this;

      if (!this._touchSupported) {
        return;
      }

      var start = function start(event) {
        if (_this3._pointerEvent && PointerType[event.originalEvent.pointerType.toUpperCase()]) {
          _this3.touchStartX = event.originalEvent.clientX;
        } else if (!_this3._pointerEvent) {
          _this3.touchStartX = event.originalEvent.touches[0].clientX;
        }
      };

      var move = function move(event) {
        // ensure swiping with one touch and not pinching
        if (event.originalEvent.touches && event.originalEvent.touches.length > 1) {
          _this3.touchDeltaX = 0;
        } else {
          _this3.touchDeltaX = event.originalEvent.touches[0].clientX - _this3.touchStartX;
        }
      };

      var end = function end(event) {
        if (_this3._pointerEvent && PointerType[event.originalEvent.pointerType.toUpperCase()]) {
          _this3.touchDeltaX = event.originalEvent.clientX - _this3.touchStartX;
        }

        _this3._handleSwipe();

        if (_this3._config.pause === 'hover') {
          // If it's a touch-enabled device, mouseenter/leave are fired as
          // part of the mouse compatibility events on first tap - the carousel
          // would stop cycling until user tapped out of it;
          // here, we listen for touchend, explicitly pause the carousel
          // (as if it's the second time we tap on it, mouseenter compat event
          // is NOT fired) and after a timeout (to allow for mouse compatibility
          // events to fire) we explicitly restart cycling
          _this3.pause();

          if (_this3.touchTimeout) {
            clearTimeout(_this3.touchTimeout);
          }

          _this3.touchTimeout = setTimeout(function (event) {
            return _this3.cycle(event);
          }, TOUCHEVENT_COMPAT_WAIT + _this3._config.interval);
        }
      };

      $(this._element.querySelectorAll(Selector$2.ITEM_IMG)).on(Event$2.DRAG_START, function (e) {
        return e.preventDefault();
      });

      if (this._pointerEvent) {
        $(this._element).on(Event$2.POINTERDOWN, function (event) {
          return start(event);
        });
        $(this._element).on(Event$2.POINTERUP, function (event) {
          return end(event);
        });

        this._element.classList.add(ClassName$2.POINTER_EVENT);
      } else {
        $(this._element).on(Event$2.TOUCHSTART, function (event) {
          return start(event);
        });
        $(this._element).on(Event$2.TOUCHMOVE, function (event) {
          return move(event);
        });
        $(this._element).on(Event$2.TOUCHEND, function (event) {
          return end(event);
        });
      }
    };

    _proto._keydown = function _keydown(event) {
      if (/input|textarea/i.test(event.target.tagName)) {
        return;
      }

      switch (event.which) {
        case ARROW_LEFT_KEYCODE:
          event.preventDefault();
          this.prev();
          break;

        case ARROW_RIGHT_KEYCODE:
          event.preventDefault();
          this.next();
          break;

        default:
      }
    };

    _proto._getItemIndex = function _getItemIndex(element) {
      this._items = element && element.parentNode ? [].slice.call(element.parentNode.querySelectorAll(Selector$2.ITEM)) : [];
      return this._items.indexOf(element);
    };

    _proto._getItemByDirection = function _getItemByDirection(direction, activeElement) {
      var isNextDirection = direction === Direction.NEXT;
      var isPrevDirection = direction === Direction.PREV;

      var activeIndex = this._getItemIndex(activeElement);

      var lastItemIndex = this._items.length - 1;
      var isGoingToWrap = isPrevDirection && activeIndex === 0 || isNextDirection && activeIndex === lastItemIndex;

      if (isGoingToWrap && !this._config.wrap) {
        return activeElement;
      }

      var delta = direction === Direction.PREV ? -1 : 1;
      var itemIndex = (activeIndex + delta) % this._items.length;
      return itemIndex === -1 ? this._items[this._items.length - 1] : this._items[itemIndex];
    };

    _proto._triggerSlideEvent = function _triggerSlideEvent(relatedTarget, eventDirectionName) {
      var targetIndex = this._getItemIndex(relatedTarget);

      var fromIndex = this._getItemIndex(this._element.querySelector(Selector$2.ACTIVE_ITEM));

      var slideEvent = $.Event(Event$2.SLIDE, {
        relatedTarget: relatedTarget,
        direction: eventDirectionName,
        from: fromIndex,
        to: targetIndex
      });
      $(this._element).trigger(slideEvent);
      return slideEvent;
    };

    _proto._setActiveIndicatorElement = function _setActiveIndicatorElement(element) {
      if (this._indicatorsElement) {
        var indicators = [].slice.call(this._indicatorsElement.querySelectorAll(Selector$2.ACTIVE));
        $(indicators).removeClass(ClassName$2.ACTIVE);

        var nextIndicator = this._indicatorsElement.children[this._getItemIndex(element)];

        if (nextIndicator) {
          $(nextIndicator).addClass(ClassName$2.ACTIVE);
        }
      }
    };

    _proto._slide = function _slide(direction, element) {
      var _this4 = this;

      var activeElement = this._element.querySelector(Selector$2.ACTIVE_ITEM);

      var activeElementIndex = this._getItemIndex(activeElement);

      var nextElement = element || activeElement && this._getItemByDirection(direction, activeElement);

      var nextElementIndex = this._getItemIndex(nextElement);

      var isCycling = Boolean(this._interval);
      var directionalClassName;
      var orderClassName;
      var eventDirectionName;

      if (direction === Direction.NEXT) {
        directionalClassName = ClassName$2.LEFT;
        orderClassName = ClassName$2.NEXT;
        eventDirectionName = Direction.LEFT;
      } else {
        directionalClassName = ClassName$2.RIGHT;
        orderClassName = ClassName$2.PREV;
        eventDirectionName = Direction.RIGHT;
      }

      if (nextElement && $(nextElement).hasClass(ClassName$2.ACTIVE)) {
        this._isSliding = false;
        return;
      }

      var slideEvent = this._triggerSlideEvent(nextElement, eventDirectionName);

      if (slideEvent.isDefaultPrevented()) {
        return;
      }

      if (!activeElement || !nextElement) {
        // Some weirdness is happening, so we bail
        return;
      }

      this._isSliding = true;

      if (isCycling) {
        this.pause();
      }

      this._setActiveIndicatorElement(nextElement);

      var slidEvent = $.Event(Event$2.SLID, {
        relatedTarget: nextElement,
        direction: eventDirectionName,
        from: activeElementIndex,
        to: nextElementIndex
      });

      if ($(this._element).hasClass(ClassName$2.SLIDE)) {
        $(nextElement).addClass(orderClassName);
        Util.reflow(nextElement);
        $(activeElement).addClass(directionalClassName);
        $(nextElement).addClass(directionalClassName);
        var nextElementInterval = parseInt(nextElement.getAttribute('data-interval'), 10);

        if (nextElementInterval) {
          this._config.defaultInterval = this._config.defaultInterval || this._config.interval;
          this._config.interval = nextElementInterval;
        } else {
          this._config.interval = this._config.defaultInterval || this._config.interval;
        }

        var transitionDuration = Util.getTransitionDurationFromElement(activeElement);
        $(activeElement).one(Util.TRANSITION_END, function () {
          $(nextElement).removeClass(directionalClassName + " " + orderClassName).addClass(ClassName$2.ACTIVE);
          $(activeElement).removeClass(ClassName$2.ACTIVE + " " + orderClassName + " " + directionalClassName);
          _this4._isSliding = false;
          setTimeout(function () {
            return $(_this4._element).trigger(slidEvent);
          }, 0);
        }).emulateTransitionEnd(transitionDuration);
      } else {
        $(activeElement).removeClass(ClassName$2.ACTIVE);
        $(nextElement).addClass(ClassName$2.ACTIVE);
        this._isSliding = false;
        $(this._element).trigger(slidEvent);
      }

      if (isCycling) {
        this.cycle();
      }
    }; // Static


    Carousel._jQueryInterface = function _jQueryInterface(config) {
      return this.each(function () {
        var data = $(this).data(DATA_KEY$2);

        var _config = _objectSpread({}, Default, $(this).data());

        if (typeof config === 'object') {
          _config = _objectSpread({}, _config, config);
        }

        var action = typeof config === 'string' ? config : _config.slide;

        if (!data) {
          data = new Carousel(this, _config);
          $(this).data(DATA_KEY$2, data);
        }

        if (typeof config === 'number') {
          data.to(config);
        } else if (typeof action === 'string') {
          if (typeof data[action] === 'undefined') {
            throw new TypeError("No method named \"" + action + "\"");
          }

          data[action]();
        } else if (_config.interval) {
          data.pause();
          data.cycle();
        }
      });
    };

    Carousel._dataApiClickHandler = function _dataApiClickHandler(event) {
      var selector = Util.getSelectorFromElement(this);

      if (!selector) {
        return;
      }

      var target = $(selector)[0];

      if (!target || !$(target).hasClass(ClassName$2.CAROUSEL)) {
        return;
      }

      var config = _objectSpread({}, $(target).data(), $(this).data());

      var slideIndex = this.getAttribute('data-slide-to');

      if (slideIndex) {
        config.interval = false;
      }

      Carousel._jQueryInterface.call($(target), config);

      if (slideIndex) {
        $(target).data(DATA_KEY$2).to(slideIndex);
      }

      event.preventDefault();
    };

    _createClass(Carousel, null, [{
      key: "VERSION",
      get: function get() {
        return VERSION$2;
      }
    }, {
      key: "Default",
      get: function get() {
        return Default;
      }
    }]);

    return Carousel;
  }();
  /**
   * ------------------------------------------------------------------------
   * Data Api implementation
   * ------------------------------------------------------------------------
   */


  $(document).on(Event$2.CLICK_DATA_API, Selector$2.DATA_SLIDE, Carousel._dataApiClickHandler);
  $(window).on(Event$2.LOAD_DATA_API, function () {
    var carousels = [].slice.call(document.querySelectorAll(Selector$2.DATA_RIDE));

    for (var i = 0, len = carousels.length; i < len; i++) {
      var $carousel = $(carousels[i]);

      Carousel._jQueryInterface.call($carousel, $carousel.data());
    }
  });
  /**
   * ------------------------------------------------------------------------
   * jQuery
   * ------------------------------------------------------------------------
   */

  $.fn[NAME$2] = Carousel._jQueryInterface;
  $.fn[NAME$2].Constructor = Carousel;

  $.fn[NAME$2].noConflict = function () {
    $.fn[NAME$2] = JQUERY_NO_CONFLICT$2;
    return Carousel._jQueryInterface;
  };

  /**
   * ------------------------------------------------------------------------
   * Constants
   * ------------------------------------------------------------------------
   */

  var NAME$3 = 'collapse';
  var VERSION$3 = '4.2.1';
  var DATA_KEY$3 = 'bs.collapse';
  var EVENT_KEY$3 = "." + DATA_KEY$3;
  var DATA_API_KEY$3 = '.data-api';
  var JQUERY_NO_CONFLICT$3 = $.fn[NAME$3];
  var Default$1 = {
    toggle: true,
    parent: ''
  };
  var DefaultType$1 = {
    toggle: 'boolean',
    parent: '(string|element)'
  };
  var Event$3 = {
    SHOW: "show" + EVENT_KEY$3,
    SHOWN: "shown" + EVENT_KEY$3,
    HIDE: "hide" + EVENT_KEY$3,
    HIDDEN: "hidden" + EVENT_KEY$3,
    CLICK_DATA_API: "click" + EVENT_KEY$3 + DATA_API_KEY$3
  };
  var ClassName$3 = {
    SHOW: 'show',
    COLLAPSE: 'collapse',
    COLLAPSING: 'collapsing',
    COLLAPSED: 'collapsed'
  };
  var Dimension = {
    WIDTH: 'width',
    HEIGHT: 'height'
  };
  var Selector$3 = {
    ACTIVES: '.show, .collapsing',
    DATA_TOGGLE: '[data-toggle="collapse"]'
    /**
     * ------------------------------------------------------------------------
     * Class Definition
     * ------------------------------------------------------------------------
     */

  };

  var Collapse =
  /*#__PURE__*/
  function () {
    function Collapse(element, config) {
      this._isTransitioning = false;
      this._element = element;
      this._config = this._getConfig(config);
      this._triggerArray = [].slice.call(document.querySelectorAll("[data-toggle=\"collapse\"][href=\"#" + element.id + "\"]," + ("[data-toggle=\"collapse\"][data-target=\"#" + element.id + "\"]")));
      var toggleList = [].slice.call(document.querySelectorAll(Selector$3.DATA_TOGGLE));

      for (var i = 0, len = toggleList.length; i < len; i++) {
        var elem = toggleList[i];
        var selector = Util.getSelectorFromElement(elem);
        var filterElement = [].slice.call(document.querySelectorAll(selector)).filter(function (foundElem) {
          return foundElem === element;
        });

        if (selector !== null && filterElement.length > 0) {
          this._selector = selector;

          this._triggerArray.push(elem);
        }
      }

      this._parent = this._config.parent ? this._getParent() : null;

      if (!this._config.parent) {
        this._addAriaAndCollapsedClass(this._element, this._triggerArray);
      }

      if (this._config.toggle) {
        this.toggle();
      }
    } // Getters


    var _proto = Collapse.prototype;

    // Public
    _proto.toggle = function toggle() {
      if ($(this._element).hasClass(ClassName$3.SHOW)) {
        this.hide();
      } else {
        this.show();
      }
    };

    _proto.show = function show() {
      var _this = this;

      if (this._isTransitioning || $(this._element).hasClass(ClassName$3.SHOW)) {
        return;
      }

      var actives;
      var activesData;

      if (this._parent) {
        actives = [].slice.call(this._parent.querySelectorAll(Selector$3.ACTIVES)).filter(function (elem) {
          if (typeof _this._config.parent === 'string') {
            return elem.getAttribute('data-parent') === _this._config.parent;
          }

          return elem.classList.contains(ClassName$3.COLLAPSE);
        });

        if (actives.length === 0) {
          actives = null;
        }
      }

      if (actives) {
        activesData = $(actives).not(this._selector).data(DATA_KEY$3);

        if (activesData && activesData._isTransitioning) {
          return;
        }
      }

      var startEvent = $.Event(Event$3.SHOW);
      $(this._element).trigger(startEvent);

      if (startEvent.isDefaultPrevented()) {
        return;
      }

      if (actives) {
        Collapse._jQueryInterface.call($(actives).not(this._selector), 'hide');

        if (!activesData) {
          $(actives).data(DATA_KEY$3, null);
        }
      }

      var dimension = this._getDimension();

      $(this._element).removeClass(ClassName$3.COLLAPSE).addClass(ClassName$3.COLLAPSING);
      this._element.style[dimension] = 0;

      if (this._triggerArray.length) {
        $(this._triggerArray).removeClass(ClassName$3.COLLAPSED).attr('aria-expanded', true);
      }

      this.setTransitioning(true);

      var complete = function complete() {
        $(_this._element).removeClass(ClassName$3.COLLAPSING).addClass(ClassName$3.COLLAPSE).addClass(ClassName$3.SHOW);
        _this._element.style[dimension] = '';

        _this.setTransitioning(false);

        $(_this._element).trigger(Event$3.SHOWN);
      };

      var capitalizedDimension = dimension[0].toUpperCase() + dimension.slice(1);
      var scrollSize = "scroll" + capitalizedDimension;
      var transitionDuration = Util.getTransitionDurationFromElement(this._element);
      $(this._element).one(Util.TRANSITION_END, complete).emulateTransitionEnd(transitionDuration);
      this._element.style[dimension] = this._element[scrollSize] + "px";
    };

    _proto.hide = function hide() {
      var _this2 = this;

      if (this._isTransitioning || !$(this._element).hasClass(ClassName$3.SHOW)) {
        return;
      }

      var startEvent = $.Event(Event$3.HIDE);
      $(this._element).trigger(startEvent);

      if (startEvent.isDefaultPrevented()) {
        return;
      }

      var dimension = this._getDimension();

      this._element.style[dimension] = this._element.getBoundingClientRect()[dimension] + "px";
      Util.reflow(this._element);
      $(this._element).addClass(ClassName$3.COLLAPSING).removeClass(ClassName$3.COLLAPSE).removeClass(ClassName$3.SHOW);
      var triggerArrayLength = this._triggerArray.length;

      if (triggerArrayLength > 0) {
        for (var i = 0; i < triggerArrayLength; i++) {
          var trigger = this._triggerArray[i];
          var selector = Util.getSelectorFromElement(trigger);

          if (selector !== null) {
            var $elem = $([].slice.call(document.querySelectorAll(selector)));

            if (!$elem.hasClass(ClassName$3.SHOW)) {
              $(trigger).addClass(ClassName$3.COLLAPSED).attr('aria-expanded', false);
            }
          }
        }
      }

      this.setTransitioning(true);

      var complete = function complete() {
        _this2.setTransitioning(false);

        $(_this2._element).removeClass(ClassName$3.COLLAPSING).addClass(ClassName$3.COLLAPSE).trigger(Event$3.HIDDEN);
      };

      this._element.style[dimension] = '';
      var transitionDuration = Util.getTransitionDurationFromElement(this._element);
      $(this._element).one(Util.TRANSITION_END, complete).emulateTransitionEnd(transitionDuration);
    };

    _proto.setTransitioning = function setTransitioning(isTransitioning) {
      this._isTransitioning = isTransitioning;
    };

    _proto.dispose = function dispose() {
      $.removeData(this._element, DATA_KEY$3);
      this._config = null;
      this._parent = null;
      this._element = null;
      this._triggerArray = null;
      this._isTransitioning = null;
    }; // Private


    _proto._getConfig = function _getConfig(config) {
      config = _objectSpread({}, Default$1, config);
      config.toggle = Boolean(config.toggle); // Coerce string values

      Util.typeCheckConfig(NAME$3, config, DefaultType$1);
      return config;
    };

    _proto._getDimension = function _getDimension() {
      var hasWidth = $(this._element).hasClass(Dimension.WIDTH);
      return hasWidth ? Dimension.WIDTH : Dimension.HEIGHT;
    };

    _proto._getParent = function _getParent() {
      var _this3 = this;

      var parent;

      if (Util.isElement(this._config.parent)) {
        parent = this._config.parent; // It's a jQuery object

        if (typeof this._config.parent.jquery !== 'undefined') {
          parent = this._config.parent[0];
        }
      } else {
        parent = document.querySelector(this._config.parent);
      }

      var selector = "[data-toggle=\"collapse\"][data-parent=\"" + this._config.parent + "\"]";
      var children = [].slice.call(parent.querySelectorAll(selector));
      $(children).each(function (i, element) {
        _this3._addAriaAndCollapsedClass(Collapse._getTargetFromElement(element), [element]);
      });
      return parent;
    };

    _proto._addAriaAndCollapsedClass = function _addAriaAndCollapsedClass(element, triggerArray) {
      var isOpen = $(element).hasClass(ClassName$3.SHOW);

      if (triggerArray.length) {
        $(triggerArray).toggleClass(ClassName$3.COLLAPSED, !isOpen).attr('aria-expanded', isOpen);
      }
    }; // Static


    Collapse._getTargetFromElement = function _getTargetFromElement(element) {
      var selector = Util.getSelectorFromElement(element);
      return selector ? document.querySelector(selector) : null;
    };

    Collapse._jQueryInterface = function _jQueryInterface(config) {
      return this.each(function () {
        var $this = $(this);
        var data = $this.data(DATA_KEY$3);

        var _config = _objectSpread({}, Default$1, $this.data(), typeof config === 'object' && config ? config : {});

        if (!data && _config.toggle && /show|hide/.test(config)) {
          _config.toggle = false;
        }

        if (!data) {
          data = new Collapse(this, _config);
          $this.data(DATA_KEY$3, data);
        }

        if (typeof config === 'string') {
          if (typeof data[config] === 'undefined') {
            throw new TypeError("No method named \"" + config + "\"");
          }

          data[config]();
        }
      });
    };

    _createClass(Collapse, null, [{
      key: "VERSION",
      get: function get() {
        return VERSION$3;
      }
    }, {
      key: "Default",
      get: function get() {
        return Default$1;
      }
    }]);

    return Collapse;
  }();
  /**
   * ------------------------------------------------------------------------
   * Data Api implementation
   * ------------------------------------------------------------------------
   */


  $(document).on(Event$3.CLICK_DATA_API, Selector$3.DATA_TOGGLE, function (event) {
    // preventDefault only for <a> elements (which change the URL) not inside the collapsible element
    if (event.currentTarget.tagName === 'A') {
      event.preventDefault();
    }

    var $trigger = $(this);
    var selector = Util.getSelectorFromElement(this);
    var selectors = [].slice.call(document.querySelectorAll(selector));
    $(selectors).each(function () {
      var $target = $(this);
      var data = $target.data(DATA_KEY$3);
      var config = data ? 'toggle' : $trigger.data();

      Collapse._jQueryInterface.call($target, config);
    });
  });
  /**
   * ------------------------------------------------------------------------
   * jQuery
   * ------------------------------------------------------------------------
   */

  $.fn[NAME$3] = Collapse._jQueryInterface;
  $.fn[NAME$3].Constructor = Collapse;

  $.fn[NAME$3].noConflict = function () {
    $.fn[NAME$3] = JQUERY_NO_CONFLICT$3;
    return Collapse._jQueryInterface;
  };

  /**
   * ------------------------------------------------------------------------
   * Constants
   * ------------------------------------------------------------------------
   */

  var NAME$4 = 'dropdown';
  var VERSION$4 = '4.2.1';
  var DATA_KEY$4 = 'bs.dropdown';
  var EVENT_KEY$4 = "." + DATA_KEY$4;
  var DATA_API_KEY$4 = '.data-api';
  var JQUERY_NO_CONFLICT$4 = $.fn[NAME$4];
  var ESCAPE_KEYCODE = 27; // KeyboardEvent.which value for Escape (Esc) key

  var SPACE_KEYCODE = 32; // KeyboardEvent.which value for space key

  var TAB_KEYCODE = 9; // KeyboardEvent.which value for tab key

  var ARROW_UP_KEYCODE = 38; // KeyboardEvent.which value for up arrow key

  var ARROW_DOWN_KEYCODE = 40; // KeyboardEvent.which value for down arrow key

  var RIGHT_MOUSE_BUTTON_WHICH = 3; // MouseEvent.which value for the right button (assuming a right-handed mouse)

  var REGEXP_KEYDOWN = new RegExp(ARROW_UP_KEYCODE + "|" + ARROW_DOWN_KEYCODE + "|" + ESCAPE_KEYCODE);
  var Event$4 = {
    HIDE: "hide" + EVENT_KEY$4,
    HIDDEN: "hidden" + EVENT_KEY$4,
    SHOW: "show" + EVENT_KEY$4,
    SHOWN: "shown" + EVENT_KEY$4,
    CLICK: "click" + EVENT_KEY$4,
    CLICK_DATA_API: "click" + EVENT_KEY$4 + DATA_API_KEY$4,
    KEYDOWN_DATA_API: "keydown" + EVENT_KEY$4 + DATA_API_KEY$4,
    KEYUP_DATA_API: "keyup" + EVENT_KEY$4 + DATA_API_KEY$4
  };
  var ClassName$4 = {
    DISABLED: 'disabled',
    SHOW: 'show',
    DROPUP: 'dropup',
    DROPRIGHT: 'dropright',
    DROPLEFT: 'dropleft',
    MENURIGHT: 'dropdown-menu-right',
    MENULEFT: 'dropdown-menu-left',
    POSITION_STATIC: 'position-static'
  };
  var Selector$4 = {
    DATA_TOGGLE: '[data-toggle="dropdown"]',
    FORM_CHILD: '.dropdown form',
    MENU: '.dropdown-menu',
    NAVBAR_NAV: '.navbar-nav',
    VISIBLE_ITEMS: '.dropdown-menu .dropdown-item:not(.disabled):not(:disabled)'
  };
  var AttachmentMap = {
    TOP: 'top-start',
    TOPEND: 'top-end',
    BOTTOM: 'bottom-start',
    BOTTOMEND: 'bottom-end',
    RIGHT: 'right-start',
    RIGHTEND: 'right-end',
    LEFT: 'left-start',
    LEFTEND: 'left-end'
  };
  var Default$2 = {
    offset: 0,
    flip: true,
    boundary: 'scrollParent',
    reference: 'toggle',
    display: 'dynamic'
  };
  var DefaultType$2 = {
    offset: '(number|string|function)',
    flip: 'boolean',
    boundary: '(string|element)',
    reference: '(string|element)',
    display: 'string'
    /**
     * ------------------------------------------------------------------------
     * Class Definition
     * ------------------------------------------------------------------------
     */

  };

  var Dropdown =
  /*#__PURE__*/
  function () {
    function Dropdown(element, config) {
      this._element = element;
      this._popper = null;
      this._config = this._getConfig(config);
      this._menu = this._getMenuElement();
      this._inNavbar = this._detectNavbar();

      this._addEventListeners();
    } // Getters


    var _proto = Dropdown.prototype;

    // Public
    _proto.toggle = function toggle() {
      if (this._element.disabled || $(this._element).hasClass(ClassName$4.DISABLED)) {
        return;
      }

      var parent = Dropdown._getParentFromElement(this._element);

      var isActive = $(this._menu).hasClass(ClassName$4.SHOW);

      Dropdown._clearMenus();

      if (isActive) {
        return;
      }

      var relatedTarget = {
        relatedTarget: this._element
      };
      var showEvent = $.Event(Event$4.SHOW, relatedTarget);
      $(parent).trigger(showEvent);

      if (showEvent.isDefaultPrevented()) {
        return;
      } // Disable totally Popper.js for Dropdown in Navbar


      if (!this._inNavbar) {
        /**
         * Check for Popper dependency
         * Popper - https://popper.js.org
         */
        if (typeof Popper === 'undefined') {
          throw new TypeError('Bootstrap\'s dropdowns require Popper.js (https://popper.js.org/)');
        }

        var referenceElement = this._element;

        if (this._config.reference === 'parent') {
          referenceElement = parent;
        } else if (Util.isElement(this._config.reference)) {
          referenceElement = this._config.reference; // Check if it's jQuery element

          if (typeof this._config.reference.jquery !== 'undefined') {
            referenceElement = this._config.reference[0];
          }
        } // If boundary is not `scrollParent`, then set position to `static`
        // to allow the menu to "escape" the scroll parent's boundaries
        // https://github.com/twbs/bootstrap/issues/24251


        if (this._config.boundary !== 'scrollParent') {
          $(parent).addClass(ClassName$4.POSITION_STATIC);
        }

        this._popper = new Popper(referenceElement, this._menu, this._getPopperConfig());
      } // If this is a touch-enabled device we add extra
      // empty mouseover listeners to the body's immediate children;
      // only needed because of broken event delegation on iOS
      // https://www.quirksmode.org/blog/archives/2014/02/mouse_event_bub.html


      if ('ontouchstart' in document.documentElement && $(parent).closest(Selector$4.NAVBAR_NAV).length === 0) {
        $(document.body).children().on('mouseover', null, $.noop);
      }

      this._element.focus();

      this._element.setAttribute('aria-expanded', true);

      $(this._menu).toggleClass(ClassName$4.SHOW);
      $(parent).toggleClass(ClassName$4.SHOW).trigger($.Event(Event$4.SHOWN, relatedTarget));
    };

    _proto.show = function show() {
      if (this._element.disabled || $(this._element).hasClass(ClassName$4.DISABLED) || $(this._menu).hasClass(ClassName$4.SHOW)) {
        return;
      }

      var relatedTarget = {
        relatedTarget: this._element
      };
      var showEvent = $.Event(Event$4.SHOW, relatedTarget);

      var parent = Dropdown._getParentFromElement(this._element);

      $(parent).trigger(showEvent);

      if (showEvent.isDefaultPrevented()) {
        return;
      }

      $(this._menu).toggleClass(ClassName$4.SHOW);
      $(parent).toggleClass(ClassName$4.SHOW).trigger($.Event(Event$4.SHOWN, relatedTarget));
    };

    _proto.hide = function hide() {
      if (this._element.disabled || $(this._element).hasClass(ClassName$4.DISABLED) || !$(this._menu).hasClass(ClassName$4.SHOW)) {
        return;
      }

      var relatedTarget = {
        relatedTarget: this._element
      };
      var hideEvent = $.Event(Event$4.HIDE, relatedTarget);

      var parent = Dropdown._getParentFromElement(this._element);

      $(parent).trigger(hideEvent);

      if (hideEvent.isDefaultPrevented()) {
        return;
      }

      $(this._menu).toggleClass(ClassName$4.SHOW);
      $(parent).toggleClass(ClassName$4.SHOW).trigger($.Event(Event$4.HIDDEN, relatedTarget));
    };

    _proto.dispose = function dispose() {
      $.removeData(this._element, DATA_KEY$4);
      $(this._element).off(EVENT_KEY$4);
      this._element = null;
      this._menu = null;

      if (this._popper !== null) {
        this._popper.destroy();

        this._popper = null;
      }
    };

    _proto.update = function update() {
      this._inNavbar = this._detectNavbar();

      if (this._popper !== null) {
        this._popper.scheduleUpdate();
      }
    }; // Private


    _proto._addEventListeners = function _addEventListeners() {
      var _this = this;

      $(this._element).on(Event$4.CLICK, function (event) {
        event.preventDefault();
        event.stopPropagation();

        _this.toggle();
      });
    };

    _proto._getConfig = function _getConfig(config) {
      config = _objectSpread({}, this.constructor.Default, $(this._element).data(), config);
      Util.typeCheckConfig(NAME$4, config, this.constructor.DefaultType);
      return config;
    };

    _proto._getMenuElement = function _getMenuElement() {
      if (!this._menu) {
        var parent = Dropdown._getParentFromElement(this._element);

        if (parent) {
          this._menu = parent.querySelector(Selector$4.MENU);
        }
      }

      return this._menu;
    };

    _proto._getPlacement = function _getPlacement() {
      var $parentDropdown = $(this._element.parentNode);
      var placement = AttachmentMap.BOTTOM; // Handle dropup

      if ($parentDropdown.hasClass(ClassName$4.DROPUP)) {
        placement = AttachmentMap.TOP;

        if ($(this._menu).hasClass(ClassName$4.MENURIGHT)) {
          placement = AttachmentMap.TOPEND;
        }
      } else if ($parentDropdown.hasClass(ClassName$4.DROPRIGHT)) {
        placement = AttachmentMap.RIGHT;
      } else if ($parentDropdown.hasClass(ClassName$4.DROPLEFT)) {
        placement = AttachmentMap.LEFT;
      } else if ($(this._menu).hasClass(ClassName$4.MENURIGHT)) {
        placement = AttachmentMap.BOTTOMEND;
      }

      return placement;
    };

    _proto._detectNavbar = function _detectNavbar() {
      return $(this._element).closest('.navbar').length > 0;
    };

    _proto._getPopperConfig = function _getPopperConfig() {
      var _this2 = this;

      var offsetConf = {};

      if (typeof this._config.offset === 'function') {
        offsetConf.fn = function (data) {
          data.offsets = _objectSpread({}, data.offsets, _this2._config.offset(data.offsets) || {});
          return data;
        };
      } else {
        offsetConf.offset = this._config.offset;
      }

      var popperConfig = {
        placement: this._getPlacement(),
        modifiers: {
          offset: offsetConf,
          flip: {
            enabled: this._config.flip
          },
          preventOverflow: {
            boundariesElement: this._config.boundary
          }
        } // Disable Popper.js if we have a static display

      };

      if (this._config.display === 'static') {
        popperConfig.modifiers.applyStyle = {
          enabled: false
        };
      }

      return popperConfig;
    }; // Static


    Dropdown._jQueryInterface = function _jQueryInterface(config) {
      return this.each(function () {
        var data = $(this).data(DATA_KEY$4);

        var _config = typeof config === 'object' ? config : null;

        if (!data) {
          data = new Dropdown(this, _config);
          $(this).data(DATA_KEY$4, data);
        }

        if (typeof config === 'string') {
          if (typeof data[config] === 'undefined') {
            throw new TypeError("No method named \"" + config + "\"");
          }

          data[config]();
        }
      });
    };

    Dropdown._clearMenus = function _clearMenus(event) {
      if (event && (event.which === RIGHT_MOUSE_BUTTON_WHICH || event.type === 'keyup' && event.which !== TAB_KEYCODE)) {
        return;
      }

      var toggles = [].slice.call(document.querySelectorAll(Selector$4.DATA_TOGGLE));

      for (var i = 0, len = toggles.length; i < len; i++) {
        var parent = Dropdown._getParentFromElement(toggles[i]);

        var context = $(toggles[i]).data(DATA_KEY$4);
        var relatedTarget = {
          relatedTarget: toggles[i]
        };

        if (event && event.type === 'click') {
          relatedTarget.clickEvent = event;
        }

        if (!context) {
          continue;
        }

        var dropdownMenu = context._menu;

        if (!$(parent).hasClass(ClassName$4.SHOW)) {
          continue;
        }

        if (event && (event.type === 'click' && /input|textarea/i.test(event.target.tagName) || event.type === 'keyup' && event.which === TAB_KEYCODE) && $.contains(parent, event.target)) {
          continue;
        }

        var hideEvent = $.Event(Event$4.HIDE, relatedTarget);
        $(parent).trigger(hideEvent);

        if (hideEvent.isDefaultPrevented()) {
          continue;
        } // If this is a touch-enabled device we remove the extra
        // empty mouseover listeners we added for iOS support


        if ('ontouchstart' in document.documentElement) {
          $(document.body).children().off('mouseover', null, $.noop);
        }

        toggles[i].setAttribute('aria-expanded', 'false');
        $(dropdownMenu).removeClass(ClassName$4.SHOW);
        $(parent).removeClass(ClassName$4.SHOW).trigger($.Event(Event$4.HIDDEN, relatedTarget));
      }
    };

    Dropdown._getParentFromElement = function _getParentFromElement(element) {
      var parent;
      var selector = Util.getSelectorFromElement(element);

      if (selector) {
        parent = document.querySelector(selector);
      }

      return parent || element.parentNode;
    }; // eslint-disable-next-line complexity


    Dropdown._dataApiKeydownHandler = function _dataApiKeydownHandler(event) {
      // If not input/textarea:
      //  - And not a key in REGEXP_KEYDOWN => not a dropdown command
      // If input/textarea:
      //  - If space key => not a dropdown command
      //  - If key is other than escape
      //    - If key is not up or down => not a dropdown command
      //    - If trigger inside the menu => not a dropdown command
      if (/input|textarea/i.test(event.target.tagName) ? event.which === SPACE_KEYCODE || event.which !== ESCAPE_KEYCODE && (event.which !== ARROW_DOWN_KEYCODE && event.which !== ARROW_UP_KEYCODE || $(event.target).closest(Selector$4.MENU).length) : !REGEXP_KEYDOWN.test(event.which)) {
        return;
      }

      event.preventDefault();
      event.stopPropagation();

      if (this.disabled || $(this).hasClass(ClassName$4.DISABLED)) {
        return;
      }

      var parent = Dropdown._getParentFromElement(this);

      var isActive = $(parent).hasClass(ClassName$4.SHOW);

      if (!isActive || isActive && (event.which === ESCAPE_KEYCODE || event.which === SPACE_KEYCODE)) {
        if (event.which === ESCAPE_KEYCODE) {
          var toggle = parent.querySelector(Selector$4.DATA_TOGGLE);
          $(toggle).trigger('focus');
        }

        $(this).trigger('click');
        return;
      }

      var items = [].slice.call(parent.querySelectorAll(Selector$4.VISIBLE_ITEMS));

      if (items.length === 0) {
        return;
      }

      var index = items.indexOf(event.target);

      if (event.which === ARROW_UP_KEYCODE && index > 0) {
        // Up
        index--;
      }

      if (event.which === ARROW_DOWN_KEYCODE && index < items.length - 1) {
        // Down
        index++;
      }

      if (index < 0) {
        index = 0;
      }

      items[index].focus();
    };

    _createClass(Dropdown, null, [{
      key: "VERSION",
      get: function get() {
        return VERSION$4;
      }
    }, {
      key: "Default",
      get: function get() {
        return Default$2;
      }
    }, {
      key: "DefaultType",
      get: function get() {
        return DefaultType$2;
      }
    }]);

    return Dropdown;
  }();
  /**
   * ------------------------------------------------------------------------
   * Data Api implementation
   * ------------------------------------------------------------------------
   */


  $(document).on(Event$4.KEYDOWN_DATA_API, Selector$4.DATA_TOGGLE, Dropdown._dataApiKeydownHandler).on(Event$4.KEYDOWN_DATA_API, Selector$4.MENU, Dropdown._dataApiKeydownHandler).on(Event$4.CLICK_DATA_API + " " + Event$4.KEYUP_DATA_API, Dropdown._clearMenus).on(Event$4.CLICK_DATA_API, Selector$4.DATA_TOGGLE, function (event) {
    event.preventDefault();
    event.stopPropagation();

    Dropdown._jQueryInterface.call($(this), 'toggle');
  }).on(Event$4.CLICK_DATA_API, Selector$4.FORM_CHILD, function (e) {
    e.stopPropagation();
  });
  /**
   * ------------------------------------------------------------------------
   * jQuery
   * ------------------------------------------------------------------------
   */

  $.fn[NAME$4] = Dropdown._jQueryInterface;
  $.fn[NAME$4].Constructor = Dropdown;

  $.fn[NAME$4].noConflict = function () {
    $.fn[NAME$4] = JQUERY_NO_CONFLICT$4;
    return Dropdown._jQueryInterface;
  };

  /**
   * ------------------------------------------------------------------------
   * Constants
   * ------------------------------------------------------------------------
   */

  var NAME$5 = 'modal';
  var VERSION$5 = '4.2.1';
  var DATA_KEY$5 = 'bs.modal';
  var EVENT_KEY$5 = "." + DATA_KEY$5;
  var DATA_API_KEY$5 = '.data-api';
  var JQUERY_NO_CONFLICT$5 = $.fn[NAME$5];
  var ESCAPE_KEYCODE$1 = 27; // KeyboardEvent.which value for Escape (Esc) key

  var Default$3 = {
    backdrop: true,
    keyboard: true,
    focus: true,
    show: true
  };
  var DefaultType$3 = {
    backdrop: '(boolean|string)',
    keyboard: 'boolean',
    focus: 'boolean',
    show: 'boolean'
  };
  var Event$5 = {
    HIDE: "hide" + EVENT_KEY$5,
    HIDDEN: "hidden" + EVENT_KEY$5,
    SHOW: "show" + EVENT_KEY$5,
    SHOWN: "shown" + EVENT_KEY$5,
    FOCUSIN: "focusin" + EVENT_KEY$5,
    RESIZE: "resize" + EVENT_KEY$5,
    CLICK_DISMISS: "click.dismiss" + EVENT_KEY$5,
    KEYDOWN_DISMISS: "keydown.dismiss" + EVENT_KEY$5,
    MOUSEUP_DISMISS: "mouseup.dismiss" + EVENT_KEY$5,
    MOUSEDOWN_DISMISS: "mousedown.dismiss" + EVENT_KEY$5,
    CLICK_DATA_API: "click" + EVENT_KEY$5 + DATA_API_KEY$5
  };
  var ClassName$5 = {
    SCROLLBAR_MEASURER: 'modal-scrollbar-measure',
    BACKDROP: 'modal-backdrop',
    OPEN: 'modal-open',
    FADE: 'fade',
    SHOW: 'show'
  };
  var Selector$5 = {
    DIALOG: '.modal-dialog',
    DATA_TOGGLE: '[data-toggle="modal"]',
    DATA_DISMISS: '[data-dismiss="modal"]',
    FIXED_CONTENT: '.fixed-top, .fixed-bottom, .is-fixed, .sticky-top',
    STICKY_CONTENT: '.sticky-top'
    /**
     * ------------------------------------------------------------------------
     * Class Definition
     * ------------------------------------------------------------------------
     */

  };

  var Modal =
  /*#__PURE__*/
  function () {
    function Modal(element, config) {
      this._config = this._getConfig(config);
      this._element = element;
      this._dialog = element.querySelector(Selector$5.DIALOG);
      this._backdrop = null;
      this._isShown = false;
      this._isBodyOverflowing = false;
      this._ignoreBackdropClick = false;
      this._isTransitioning = false;
      this._scrollbarWidth = 0;
    } // Getters


    var _proto = Modal.prototype;

    // Public
    _proto.toggle = function toggle(relatedTarget) {
      return this._isShown ? this.hide() : this.show(relatedTarget);
    };

    _proto.show = function show(relatedTarget) {
      var _this = this;

      if (this._isShown || this._isTransitioning) {
        return;
      }

      if ($(this._element).hasClass(ClassName$5.FADE)) {
        this._isTransitioning = true;
      }

      var showEvent = $.Event(Event$5.SHOW, {
        relatedTarget: relatedTarget
      });
      $(this._element).trigger(showEvent);

      if (this._isShown || showEvent.isDefaultPrevented()) {
        return;
      }

      this._isShown = true;

      this._checkScrollbar();

      this._setScrollbar();

      this._adjustDialog();

      this._setEscapeEvent();

      this._setResizeEvent();

      $(this._element).on(Event$5.CLICK_DISMISS, Selector$5.DATA_DISMISS, function (event) {
        return _this.hide(event);
      });
      $(this._dialog).on(Event$5.MOUSEDOWN_DISMISS, function () {
        $(_this._element).one(Event$5.MOUSEUP_DISMISS, function (event) {
          if ($(event.target).is(_this._element)) {
            _this._ignoreBackdropClick = true;
          }
        });
      });

      this._showBackdrop(function () {
        return _this._showElement(relatedTarget);
      });
    };

    _proto.hide = function hide(event) {
      var _this2 = this;

      if (event) {
        event.preventDefault();
      }

      if (!this._isShown || this._isTransitioning) {
        return;
      }

      var hideEvent = $.Event(Event$5.HIDE);
      $(this._element).trigger(hideEvent);

      if (!this._isShown || hideEvent.isDefaultPrevented()) {
        return;
      }

      this._isShown = false;
      var transition = $(this._element).hasClass(ClassName$5.FADE);

      if (transition) {
        this._isTransitioning = true;
      }

      this._setEscapeEvent();

      this._setResizeEvent();

      $(document).off(Event$5.FOCUSIN);
      $(this._element).removeClass(ClassName$5.SHOW);
      $(this._element).off(Event$5.CLICK_DISMISS);
      $(this._dialog).off(Event$5.MOUSEDOWN_DISMISS);

      if (transition) {
        var transitionDuration = Util.getTransitionDurationFromElement(this._element);
        $(this._element).one(Util.TRANSITION_END, function (event) {
          return _this2._hideModal(event);
        }).emulateTransitionEnd(transitionDuration);
      } else {
        this._hideModal();
      }
    };

    _proto.dispose = function dispose() {
      [window, this._element, this._dialog].forEach(function (htmlElement) {
        return $(htmlElement).off(EVENT_KEY$5);
      });
      /**
       * `document` has 2 events `Event.FOCUSIN` and `Event.CLICK_DATA_API`
       * Do not move `document` in `htmlElements` array
       * It will remove `Event.CLICK_DATA_API` event that should remain
       */

      $(document).off(Event$5.FOCUSIN);
      $.removeData(this._element, DATA_KEY$5);
      this._config = null;
      this._element = null;
      this._dialog = null;
      this._backdrop = null;
      this._isShown = null;
      this._isBodyOverflowing = null;
      this._ignoreBackdropClick = null;
      this._isTransitioning = null;
      this._scrollbarWidth = null;
    };

    _proto.handleUpdate = function handleUpdate() {
      this._adjustDialog();
    }; // Private


    _proto._getConfig = function _getConfig(config) {
      config = _objectSpread({}, Default$3, config);
      Util.typeCheckConfig(NAME$5, config, DefaultType$3);
      return config;
    };

    _proto._showElement = function _showElement(relatedTarget) {
      var _this3 = this;

      var transition = $(this._element).hasClass(ClassName$5.FADE);

      if (!this._element.parentNode || this._element.parentNode.nodeType !== Node.ELEMENT_NODE) {
        // Don't move modal's DOM position
        document.body.appendChild(this._element);
      }

      this._element.style.display = 'block';

      this._element.removeAttribute('aria-hidden');

      this._element.setAttribute('aria-modal', true);

      this._element.scrollTop = 0;

      if (transition) {
        Util.reflow(this._element);
      }

      $(this._element).addClass(ClassName$5.SHOW);

      if (this._config.focus) {
        this._enforceFocus();
      }

      var shownEvent = $.Event(Event$5.SHOWN, {
        relatedTarget: relatedTarget
      });

      var transitionComplete = function transitionComplete() {
        if (_this3._config.focus) {
          _this3._element.focus();
        }

        _this3._isTransitioning = false;
        $(_this3._element).trigger(shownEvent);
      };

      if (transition) {
        var transitionDuration = Util.getTransitionDurationFromElement(this._dialog);
        $(this._dialog).one(Util.TRANSITION_END, transitionComplete).emulateTransitionEnd(transitionDuration);
      } else {
        transitionComplete();
      }
    };

    _proto._enforceFocus = function _enforceFocus() {
      var _this4 = this;

      $(document).off(Event$5.FOCUSIN) // Guard against infinite focus loop
      .on(Event$5.FOCUSIN, function (event) {
        if (document !== event.target && _this4._element !== event.target && $(_this4._element).has(event.target).length === 0) {
          _this4._element.focus();
        }
      });
    };

    _proto._setEscapeEvent = function _setEscapeEvent() {
      var _this5 = this;

      if (this._isShown && this._config.keyboard) {
        $(this._element).on(Event$5.KEYDOWN_DISMISS, function (event) {
          if (event.which === ESCAPE_KEYCODE$1) {
            event.preventDefault();

            _this5.hide();
          }
        });
      } else if (!this._isShown) {
        $(this._element).off(Event$5.KEYDOWN_DISMISS);
      }
    };

    _proto._setResizeEvent = function _setResizeEvent() {
      var _this6 = this;

      if (this._isShown) {
        $(window).on(Event$5.RESIZE, function (event) {
          return _this6.handleUpdate(event);
        });
      } else {
        $(window).off(Event$5.RESIZE);
      }
    };

    _proto._hideModal = function _hideModal() {
      var _this7 = this;

      this._element.style.display = 'none';

      this._element.setAttribute('aria-hidden', true);

      this._element.removeAttribute('aria-modal');

      this._isTransitioning = false;

      this._showBackdrop(function () {
        $(document.body).removeClass(ClassName$5.OPEN);

        _this7._resetAdjustments();

        _this7._resetScrollbar();

        $(_this7._element).trigger(Event$5.HIDDEN);
      });
    };

    _proto._removeBackdrop = function _removeBackdrop() {
      if (this._backdrop) {
        $(this._backdrop).remove();
        this._backdrop = null;
      }
    };

    _proto._showBackdrop = function _showBackdrop(callback) {
      var _this8 = this;

      var animate = $(this._element).hasClass(ClassName$5.FADE) ? ClassName$5.FADE : '';

      if (this._isShown && this._config.backdrop) {
        this._backdrop = document.createElement('div');
        this._backdrop.className = ClassName$5.BACKDROP;

        if (animate) {
          this._backdrop.classList.add(animate);
        }

        $(this._backdrop).appendTo(document.body);
        $(this._element).on(Event$5.CLICK_DISMISS, function (event) {
          if (_this8._ignoreBackdropClick) {
            _this8._ignoreBackdropClick = false;
            return;
          }

          if (event.target !== event.currentTarget) {
            return;
          }

          if (_this8._config.backdrop === 'static') {
            _this8._element.focus();
          } else {
            _this8.hide();
          }
        });

        if (animate) {
          Util.reflow(this._backdrop);
        }

        $(this._backdrop).addClass(ClassName$5.SHOW);

        if (!callback) {
          return;
        }

        if (!animate) {
          callback();
          return;
        }

        var backdropTransitionDuration = Util.getTransitionDurationFromElement(this._backdrop);
        $(this._backdrop).one(Util.TRANSITION_END, callback).emulateTransitionEnd(backdropTransitionDuration);
      } else if (!this._isShown && this._backdrop) {
        $(this._backdrop).removeClass(ClassName$5.SHOW);

        var callbackRemove = function callbackRemove() {
          _this8._removeBackdrop();

          if (callback) {
            callback();
          }
        };

        if ($(this._element).hasClass(ClassName$5.FADE)) {
          var _backdropTransitionDuration = Util.getTransitionDurationFromElement(this._backdrop);

          $(this._backdrop).one(Util.TRANSITION_END, callbackRemove).emulateTransitionEnd(_backdropTransitionDuration);
        } else {
          callbackRemove();
        }
      } else if (callback) {
        callback();
      }
    }; // ----------------------------------------------------------------------
    // the following methods are used to handle overflowing modals
    // todo (fat): these should probably be refactored out of modal.js
    // ----------------------------------------------------------------------


    _proto._adjustDialog = function _adjustDialog() {
      var isModalOverflowing = this._element.scrollHeight > document.documentElement.clientHeight;

      if (!this._isBodyOverflowing && isModalOverflowing) {
        this._element.style.paddingLeft = this._scrollbarWidth + "px";
      }

      if (this._isBodyOverflowing && !isModalOverflowing) {
        this._element.style.paddingRight = this._scrollbarWidth + "px";
      }
    };

    _proto._resetAdjustments = function _resetAdjustments() {
      this._element.style.paddingLeft = '';
      this._element.style.paddingRight = '';
    };

    _proto._checkScrollbar = function _checkScrollbar() {
      var rect = document.body.getBoundingClientRect();
      this._isBodyOverflowing = rect.left + rect.right < window.innerWidth;
      this._scrollbarWidth = this._getScrollbarWidth();
    };

    _proto._setScrollbar = function _setScrollbar() {
      var _this9 = this;

      if (this._isBodyOverflowing) {
        // Note: DOMNode.style.paddingRight returns the actual value or '' if not set
        //   while $(DOMNode).css('padding-right') returns the calculated value or 0 if not set
        var fixedContent = [].slice.call(document.querySelectorAll(Selector$5.FIXED_CONTENT));
        var stickyContent = [].slice.call(document.querySelectorAll(Selector$5.STICKY_CONTENT)); // Adjust fixed content padding

        $(fixedContent).each(function (index, element) {
          var actualPadding = element.style.paddingRight;
          var calculatedPadding = $(element).css('padding-right');
          $(element).data('padding-right', actualPadding).css('padding-right', parseFloat(calculatedPadding) + _this9._scrollbarWidth + "px");
        }); // Adjust sticky content margin

        $(stickyContent).each(function (index, element) {
          var actualMargin = element.style.marginRight;
          var calculatedMargin = $(element).css('margin-right');
          $(element).data('margin-right', actualMargin).css('margin-right', parseFloat(calculatedMargin) - _this9._scrollbarWidth + "px");
        }); // Adjust body padding

        var actualPadding = document.body.style.paddingRight;
        var calculatedPadding = $(document.body).css('padding-right');
        $(document.body).data('padding-right', actualPadding).css('padding-right', parseFloat(calculatedPadding) + this._scrollbarWidth + "px");
      }

      $(document.body).addClass(ClassName$5.OPEN);
    };

    _proto._resetScrollbar = function _resetScrollbar() {
      // Restore fixed content padding
      var fixedContent = [].slice.call(document.querySelectorAll(Selector$5.FIXED_CONTENT));
      $(fixedContent).each(function (index, element) {
        var padding = $(element).data('padding-right');
        $(element).removeData('padding-right');
        element.style.paddingRight = padding ? padding : '';
      }); // Restore sticky content

      var elements = [].slice.call(document.querySelectorAll("" + Selector$5.STICKY_CONTENT));
      $(elements).each(function (index, element) {
        var margin = $(element).data('margin-right');

        if (typeof margin !== 'undefined') {
          $(element).css('margin-right', margin).removeData('margin-right');
        }
      }); // Restore body padding

      var padding = $(document.body).data('padding-right');
      $(document.body).removeData('padding-right');
      document.body.style.paddingRight = padding ? padding : '';
    };

    _proto._getScrollbarWidth = function _getScrollbarWidth() {
      // thx d.walsh
      var scrollDiv = document.createElement('div');
      scrollDiv.className = ClassName$5.SCROLLBAR_MEASURER;
      document.body.appendChild(scrollDiv);
      var scrollbarWidth = scrollDiv.getBoundingClientRect().width - scrollDiv.clientWidth;
      document.body.removeChild(scrollDiv);
      return scrollbarWidth;
    }; // Static


    Modal._jQueryInterface = function _jQueryInterface(config, relatedTarget) {
      return this.each(function () {
        var data = $(this).data(DATA_KEY$5);

        var _config = _objectSpread({}, Default$3, $(this).data(), typeof config === 'object' && config ? config : {});

        if (!data) {
          data = new Modal(this, _config);
          $(this).data(DATA_KEY$5, data);
        }

        if (typeof config === 'string') {
          if (typeof data[config] === 'undefined') {
            throw new TypeError("No method named \"" + config + "\"");
          }

          data[config](relatedTarget);
        } else if (_config.show) {
          data.show(relatedTarget);
        }
      });
    };

    _createClass(Modal, null, [{
      key: "VERSION",
      get: function get() {
        return VERSION$5;
      }
    }, {
      key: "Default",
      get: function get() {
        return Default$3;
      }
    }]);

    return Modal;
  }();
  /**
   * ------------------------------------------------------------------------
   * Data Api implementation
   * ------------------------------------------------------------------------
   */


  $(document).on(Event$5.CLICK_DATA_API, Selector$5.DATA_TOGGLE, function (event) {
    var _this10 = this;

    var target;
    var selector = Util.getSelectorFromElement(this);

    if (selector) {
      target = document.querySelector(selector);
    }

    var config = $(target).data(DATA_KEY$5) ? 'toggle' : _objectSpread({}, $(target).data(), $(this).data());

    if (this.tagName === 'A' || this.tagName === 'AREA') {
      event.preventDefault();
    }

    var $target = $(target).one(Event$5.SHOW, function (showEvent) {
      if (showEvent.isDefaultPrevented()) {
        // Only register focus restorer if modal will actually get shown
        return;
      }

      $target.one(Event$5.HIDDEN, function () {
        if ($(_this10).is(':visible')) {
          _this10.focus();
        }
      });
    });

    Modal._jQueryInterface.call($(target), config, this);
  });
  /**
   * ------------------------------------------------------------------------
   * jQuery
   * ------------------------------------------------------------------------
   */

  $.fn[NAME$5] = Modal._jQueryInterface;
  $.fn[NAME$5].Constructor = Modal;

  $.fn[NAME$5].noConflict = function () {
    $.fn[NAME$5] = JQUERY_NO_CONFLICT$5;
    return Modal._jQueryInterface;
  };

  /**
   * ------------------------------------------------------------------------
   * Constants
   * ------------------------------------------------------------------------
   */

  var NAME$6 = 'tooltip';
  var VERSION$6 = '4.2.1';
  var DATA_KEY$6 = 'bs.tooltip';
  var EVENT_KEY$6 = "." + DATA_KEY$6;
  var JQUERY_NO_CONFLICT$6 = $.fn[NAME$6];
  var CLASS_PREFIX = 'bs-tooltip';
  var BSCLS_PREFIX_REGEX = new RegExp("(^|\\s)" + CLASS_PREFIX + "\\S+", 'g');
  var DefaultType$4 = {
    animation: 'boolean',
    template: 'string',
    title: '(string|element|function)',
    trigger: 'string',
    delay: '(number|object)',
    html: 'boolean',
    selector: '(string|boolean)',
    placement: '(string|function)',
    offset: '(number|string)',
    container: '(string|element|boolean)',
    fallbackPlacement: '(string|array)',
    boundary: '(string|element)'
  };
  var AttachmentMap$1 = {
    AUTO: 'auto',
    TOP: 'top',
    RIGHT: 'right',
    BOTTOM: 'bottom',
    LEFT: 'left'
  };
  var Default$4 = {
    animation: true,
    template: '<div class="tooltip" role="tooltip">' + '<div class="arrow"></div>' + '<div class="tooltip-inner"></div></div>',
    trigger: 'hover focus',
    title: '',
    delay: 0,
    html: false,
    selector: false,
    placement: 'top',
    offset: 0,
    container: false,
    fallbackPlacement: 'flip',
    boundary: 'scrollParent'
  };
  var HoverState = {
    SHOW: 'show',
    OUT: 'out'
  };
  var Event$6 = {
    HIDE: "hide" + EVENT_KEY$6,
    HIDDEN: "hidden" + EVENT_KEY$6,
    SHOW: "show" + EVENT_KEY$6,
    SHOWN: "shown" + EVENT_KEY$6,
    INSERTED: "inserted" + EVENT_KEY$6,
    CLICK: "click" + EVENT_KEY$6,
    FOCUSIN: "focusin" + EVENT_KEY$6,
    FOCUSOUT: "focusout" + EVENT_KEY$6,
    MOUSEENTER: "mouseenter" + EVENT_KEY$6,
    MOUSELEAVE: "mouseleave" + EVENT_KEY$6
  };
  var ClassName$6 = {
    FADE: 'fade',
    SHOW: 'show'
  };
  var Selector$6 = {
    TOOLTIP: '.tooltip',
    TOOLTIP_INNER: '.tooltip-inner',
    ARROW: '.arrow'
  };
  var Trigger = {
    HOVER: 'hover',
    FOCUS: 'focus',
    CLICK: 'click',
    MANUAL: 'manual'
    /**
     * ------------------------------------------------------------------------
     * Class Definition
     * ------------------------------------------------------------------------
     */

  };

  var Tooltip =
  /*#__PURE__*/
  function () {
    function Tooltip(element, config) {
      /**
       * Check for Popper dependency
       * Popper - https://popper.js.org
       */
      if (typeof Popper === 'undefined') {
        throw new TypeError('Bootstrap\'s tooltips require Popper.js (https://popper.js.org/)');
      } // private


      this._isEnabled = true;
      this._timeout = 0;
      this._hoverState = '';
      this._activeTrigger = {};
      this._popper = null; // Protected

      this.element = element;
      this.config = this._getConfig(config);
      this.tip = null;

      this._setListeners();
    } // Getters


    var _proto = Tooltip.prototype;

    // Public
    _proto.enable = function enable() {
      this._isEnabled = true;
    };

    _proto.disable = function disable() {
      this._isEnabled = false;
    };

    _proto.toggleEnabled = function toggleEnabled() {
      this._isEnabled = !this._isEnabled;
    };

    _proto.toggle = function toggle(event) {
      if (!this._isEnabled) {
        return;
      }

      if (event) {
        var dataKey = this.constructor.DATA_KEY;
        var context = $(event.currentTarget).data(dataKey);

        if (!context) {
          context = new this.constructor(event.currentTarget, this._getDelegateConfig());
          $(event.currentTarget).data(dataKey, context);
        }

        context._activeTrigger.click = !context._activeTrigger.click;

        if (context._isWithActiveTrigger()) {
          context._enter(null, context);
        } else {
          context._leave(null, context);
        }
      } else {
        if ($(this.getTipElement()).hasClass(ClassName$6.SHOW)) {
          this._leave(null, this);

          return;
        }

        this._enter(null, this);
      }
    };

    _proto.dispose = function dispose() {
      clearTimeout(this._timeout);
      $.removeData(this.element, this.constructor.DATA_KEY);
      $(this.element).off(this.constructor.EVENT_KEY);
      $(this.element).closest('.modal').off('hide.bs.modal');

      if (this.tip) {
        $(this.tip).remove();
      }

      this._isEnabled = null;
      this._timeout = null;
      this._hoverState = null;
      this._activeTrigger = null;

      if (this._popper !== null) {
        this._popper.destroy();
      }

      this._popper = null;
      this.element = null;
      this.config = null;
      this.tip = null;
    };

    _proto.show = function show() {
      var _this = this;

      if ($(this.element).css('display') === 'none') {
        throw new Error('Please use show on visible elements');
      }

      var showEvent = $.Event(this.constructor.Event.SHOW);

      if (this.isWithContent() && this._isEnabled) {
        $(this.element).trigger(showEvent);
        var shadowRoot = Util.findShadowRoot(this.element);
        var isInTheDom = $.contains(shadowRoot !== null ? shadowRoot : this.element.ownerDocument.documentElement, this.element);

        if (showEvent.isDefaultPrevented() || !isInTheDom) {
          return;
        }

        var tip = this.getTipElement();
        var tipId = Util.getUID(this.constructor.NAME);
        tip.setAttribute('id', tipId);
        this.element.setAttribute('aria-describedby', tipId);
        this.setContent();

        if (this.config.animation) {
          $(tip).addClass(ClassName$6.FADE);
        }

        var placement = typeof this.config.placement === 'function' ? this.config.placement.call(this, tip, this.element) : this.config.placement;

        var attachment = this._getAttachment(placement);

        this.addAttachmentClass(attachment);

        var container = this._getContainer();

        $(tip).data(this.constructor.DATA_KEY, this);

        if (!$.contains(this.element.ownerDocument.documentElement, this.tip)) {
          $(tip).appendTo(container);
        }

        $(this.element).trigger(this.constructor.Event.INSERTED);
        this._popper = new Popper(this.element, tip, {
          placement: attachment,
          modifiers: {
            offset: {
              offset: this.config.offset
            },
            flip: {
              behavior: this.config.fallbackPlacement
            },
            arrow: {
              element: Selector$6.ARROW
            },
            preventOverflow: {
              boundariesElement: this.config.boundary
            }
          },
          onCreate: function onCreate(data) {
            if (data.originalPlacement !== data.placement) {
              _this._handlePopperPlacementChange(data);
            }
          },
          onUpdate: function onUpdate(data) {
            return _this._handlePopperPlacementChange(data);
          }
        });
        $(tip).addClass(ClassName$6.SHOW); // If this is a touch-enabled device we add extra
        // empty mouseover listeners to the body's immediate children;
        // only needed because of broken event delegation on iOS
        // https://www.quirksmode.org/blog/archives/2014/02/mouse_event_bub.html

        if ('ontouchstart' in document.documentElement) {
          $(document.body).children().on('mouseover', null, $.noop);
        }

        var complete = function complete() {
          if (_this.config.animation) {
            _this._fixTransition();
          }

          var prevHoverState = _this._hoverState;
          _this._hoverState = null;
          $(_this.element).trigger(_this.constructor.Event.SHOWN);

          if (prevHoverState === HoverState.OUT) {
            _this._leave(null, _this);
          }
        };

        if ($(this.tip).hasClass(ClassName$6.FADE)) {
          var transitionDuration = Util.getTransitionDurationFromElement(this.tip);
          $(this.tip).one(Util.TRANSITION_END, complete).emulateTransitionEnd(transitionDuration);
        } else {
          complete();
        }
      }
    };

    _proto.hide = function hide(callback) {
      var _this2 = this;

      var tip = this.getTipElement();
      var hideEvent = $.Event(this.constructor.Event.HIDE);

      var complete = function complete() {
        if (_this2._hoverState !== HoverState.SHOW && tip.parentNode) {
          tip.parentNode.removeChild(tip);
        }

        _this2._cleanTipClass();

        _this2.element.removeAttribute('aria-describedby');

        $(_this2.element).trigger(_this2.constructor.Event.HIDDEN);

        if (_this2._popper !== null) {
          _this2._popper.destroy();
        }

        if (callback) {
          callback();
        }
      };

      $(this.element).trigger(hideEvent);

      if (hideEvent.isDefaultPrevented()) {
        return;
      }

      $(tip).removeClass(ClassName$6.SHOW); // If this is a touch-enabled device we remove the extra
      // empty mouseover listeners we added for iOS support

      if ('ontouchstart' in document.documentElement) {
        $(document.body).children().off('mouseover', null, $.noop);
      }

      this._activeTrigger[Trigger.CLICK] = false;
      this._activeTrigger[Trigger.FOCUS] = false;
      this._activeTrigger[Trigger.HOVER] = false;

      if ($(this.tip).hasClass(ClassName$6.FADE)) {
        var transitionDuration = Util.getTransitionDurationFromElement(tip);
        $(tip).one(Util.TRANSITION_END, complete).emulateTransitionEnd(transitionDuration);
      } else {
        complete();
      }

      this._hoverState = '';
    };

    _proto.update = function update() {
      if (this._popper !== null) {
        this._popper.scheduleUpdate();
      }
    }; // Protected


    _proto.isWithContent = function isWithContent() {
      return Boolean(this.getTitle());
    };

    _proto.addAttachmentClass = function addAttachmentClass(attachment) {
      $(this.getTipElement()).addClass(CLASS_PREFIX + "-" + attachment);
    };

    _proto.getTipElement = function getTipElement() {
      this.tip = this.tip || $(this.config.template)[0];
      return this.tip;
    };

    _proto.setContent = function setContent() {
      var tip = this.getTipElement();
      this.setElementContent($(tip.querySelectorAll(Selector$6.TOOLTIP_INNER)), this.getTitle());
      $(tip).removeClass(ClassName$6.FADE + " " + ClassName$6.SHOW);
    };

    _proto.setElementContent = function setElementContent($element, content) {
      var html = this.config.html;

      if (typeof content === 'object' && (content.nodeType || content.jquery)) {
        // Content is a DOM node or a jQuery
        if (html) {
          if (!$(content).parent().is($element)) {
            $element.empty().append(content);
          }
        } else {
          $element.text($(content).text());
        }
      } else {
        $element[html ? 'html' : 'text'](content);
      }
    };

    _proto.getTitle = function getTitle() {
      var title = this.element.getAttribute('data-original-title');

      if (!title) {
        title = typeof this.config.title === 'function' ? this.config.title.call(this.element) : this.config.title;
      }

      return title;
    }; // Private


    _proto._getContainer = function _getContainer() {
      if (this.config.container === false) {
        return document.body;
      }

      if (Util.isElement(this.config.container)) {
        return $(this.config.container);
      }

      return $(document).find(this.config.container);
    };

    _proto._getAttachment = function _getAttachment(placement) {
      return AttachmentMap$1[placement.toUpperCase()];
    };

    _proto._setListeners = function _setListeners() {
      var _this3 = this;

      var triggers = this.config.trigger.split(' ');
      triggers.forEach(function (trigger) {
        if (trigger === 'click') {
          $(_this3.element).on(_this3.constructor.Event.CLICK, _this3.config.selector, function (event) {
            return _this3.toggle(event);
          });
        } else if (trigger !== Trigger.MANUAL) {
          var eventIn = trigger === Trigger.HOVER ? _this3.constructor.Event.MOUSEENTER : _this3.constructor.Event.FOCUSIN;
          var eventOut = trigger === Trigger.HOVER ? _this3.constructor.Event.MOUSELEAVE : _this3.constructor.Event.FOCUSOUT;
          $(_this3.element).on(eventIn, _this3.config.selector, function (event) {
            return _this3._enter(event);
          }).on(eventOut, _this3.config.selector, function (event) {
            return _this3._leave(event);
          });
        }
      });
      $(this.element).closest('.modal').on('hide.bs.modal', function () {
        if (_this3.element) {
          _this3.hide();
        }
      });

      if (this.config.selector) {
        this.config = _objectSpread({}, this.config, {
          trigger: 'manual',
          selector: ''
        });
      } else {
        this._fixTitle();
      }
    };

    _proto._fixTitle = function _fixTitle() {
      var titleType = typeof this.element.getAttribute('data-original-title');

      if (this.element.getAttribute('title') || titleType !== 'string') {
        this.element.setAttribute('data-original-title', this.element.getAttribute('title') || '');
        this.element.setAttribute('title', '');
      }
    };

    _proto._enter = function _enter(event, context) {
      var dataKey = this.constructor.DATA_KEY;
      context = context || $(event.currentTarget).data(dataKey);

      if (!context) {
        context = new this.constructor(event.currentTarget, this._getDelegateConfig());
        $(event.currentTarget).data(dataKey, context);
      }

      if (event) {
        context._activeTrigger[event.type === 'focusin' ? Trigger.FOCUS : Trigger.HOVER] = true;
      }

      if ($(context.getTipElement()).hasClass(ClassName$6.SHOW) || context._hoverState === HoverState.SHOW) {
        context._hoverState = HoverState.SHOW;
        return;
      }

      clearTimeout(context._timeout);
      context._hoverState = HoverState.SHOW;

      if (!context.config.delay || !context.config.delay.show) {
        context.show();
        return;
      }

      context._timeout = setTimeout(function () {
        if (context._hoverState === HoverState.SHOW) {
          context.show();
        }
      }, context.config.delay.show);
    };

    _proto._leave = function _leave(event, context) {
      var dataKey = this.constructor.DATA_KEY;
      context = context || $(event.currentTarget).data(dataKey);

      if (!context) {
        context = new this.constructor(event.currentTarget, this._getDelegateConfig());
        $(event.currentTarget).data(dataKey, context);
      }

      if (event) {
        context._activeTrigger[event.type === 'focusout' ? Trigger.FOCUS : Trigger.HOVER] = false;
      }

      if (context._isWithActiveTrigger()) {
        return;
      }

      clearTimeout(context._timeout);
      context._hoverState = HoverState.OUT;

      if (!context.config.delay || !context.config.delay.hide) {
        context.hide();
        return;
      }

      context._timeout = setTimeout(function () {
        if (context._hoverState === HoverState.OUT) {
          context.hide();
        }
      }, context.config.delay.hide);
    };

    _proto._isWithActiveTrigger = function _isWithActiveTrigger() {
      for (var trigger in this._activeTrigger) {
        if (this._activeTrigger[trigger]) {
          return true;
        }
      }

      return false;
    };

    _proto._getConfig = function _getConfig(config) {
      config = _objectSpread({}, this.constructor.Default, $(this.element).data(), typeof config === 'object' && config ? config : {});

      if (typeof config.delay === 'number') {
        config.delay = {
          show: config.delay,
          hide: config.delay
        };
      }

      if (typeof config.title === 'number') {
        config.title = config.title.toString();
      }

      if (typeof config.content === 'number') {
        config.content = config.content.toString();
      }

      Util.typeCheckConfig(NAME$6, config, this.constructor.DefaultType);
      return config;
    };

    _proto._getDelegateConfig = function _getDelegateConfig() {
      var config = {};

      if (this.config) {
        for (var key in this.config) {
          if (this.constructor.Default[key] !== this.config[key]) {
            config[key] = this.config[key];
          }
        }
      }

      return config;
    };

    _proto._cleanTipClass = function _cleanTipClass() {
      var $tip = $(this.getTipElement());
      var tabClass = $tip.attr('class').match(BSCLS_PREFIX_REGEX);

      if (tabClass !== null && tabClass.length) {
        $tip.removeClass(tabClass.join(''));
      }
    };

    _proto._handlePopperPlacementChange = function _handlePopperPlacementChange(popperData) {
      var popperInstance = popperData.instance;
      this.tip = popperInstance.popper;

      this._cleanTipClass();

      this.addAttachmentClass(this._getAttachment(popperData.placement));
    };

    _proto._fixTransition = function _fixTransition() {
      var tip = this.getTipElement();
      var initConfigAnimation = this.config.animation;

      if (tip.getAttribute('x-placement') !== null) {
        return;
      }

      $(tip).removeClass(ClassName$6.FADE);
      this.config.animation = false;
      this.hide();
      this.show();
      this.config.animation = initConfigAnimation;
    }; // Static


    Tooltip._jQueryInterface = function _jQueryInterface(config) {
      return this.each(function () {
        var data = $(this).data(DATA_KEY$6);

        var _config = typeof config === 'object' && config;

        if (!data && /dispose|hide/.test(config)) {
          return;
        }

        if (!data) {
          data = new Tooltip(this, _config);
          $(this).data(DATA_KEY$6, data);
        }

        if (typeof config === 'string') {
          if (typeof data[config] === 'undefined') {
            throw new TypeError("No method named \"" + config + "\"");
          }

          data[config]();
        }
      });
    };

    _createClass(Tooltip, null, [{
      key: "VERSION",
      get: function get() {
        return VERSION$6;
      }
    }, {
      key: "Default",
      get: function get() {
        return Default$4;
      }
    }, {
      key: "NAME",
      get: function get() {
        return NAME$6;
      }
    }, {
      key: "DATA_KEY",
      get: function get() {
        return DATA_KEY$6;
      }
    }, {
      key: "Event",
      get: function get() {
        return Event$6;
      }
    }, {
      key: "EVENT_KEY",
      get: function get() {
        return EVENT_KEY$6;
      }
    }, {
      key: "DefaultType",
      get: function get() {
        return DefaultType$4;
      }
    }]);

    return Tooltip;
  }();
  /**
   * ------------------------------------------------------------------------
   * jQuery
   * ------------------------------------------------------------------------
   */


  $.fn[NAME$6] = Tooltip._jQueryInterface;
  $.fn[NAME$6].Constructor = Tooltip;

  $.fn[NAME$6].noConflict = function () {
    $.fn[NAME$6] = JQUERY_NO_CONFLICT$6;
    return Tooltip._jQueryInterface;
  };

  /**
   * ------------------------------------------------------------------------
   * Constants
   * ------------------------------------------------------------------------
   */

  var NAME$7 = 'popover';
  var VERSION$7 = '4.2.1';
  var DATA_KEY$7 = 'bs.popover';
  var EVENT_KEY$7 = "." + DATA_KEY$7;
  var JQUERY_NO_CONFLICT$7 = $.fn[NAME$7];
  var CLASS_PREFIX$1 = 'bs-popover';
  var BSCLS_PREFIX_REGEX$1 = new RegExp("(^|\\s)" + CLASS_PREFIX$1 + "\\S+", 'g');

  var Default$5 = _objectSpread({}, Tooltip.Default, {
    placement: 'right',
    trigger: 'click',
    content: '',
    template: '<div class="popover" role="tooltip">' + '<div class="arrow"></div>' + '<h3 class="popover-header"></h3>' + '<div class="popover-body"></div></div>'
  });

  var DefaultType$5 = _objectSpread({}, Tooltip.DefaultType, {
    content: '(string|element|function)'
  });

  var ClassName$7 = {
    FADE: 'fade',
    SHOW: 'show'
  };
  var Selector$7 = {
    TITLE: '.popover-header',
    CONTENT: '.popover-body'
  };
  var Event$7 = {
    HIDE: "hide" + EVENT_KEY$7,
    HIDDEN: "hidden" + EVENT_KEY$7,
    SHOW: "show" + EVENT_KEY$7,
    SHOWN: "shown" + EVENT_KEY$7,
    INSERTED: "inserted" + EVENT_KEY$7,
    CLICK: "click" + EVENT_KEY$7,
    FOCUSIN: "focusin" + EVENT_KEY$7,
    FOCUSOUT: "focusout" + EVENT_KEY$7,
    MOUSEENTER: "mouseenter" + EVENT_KEY$7,
    MOUSELEAVE: "mouseleave" + EVENT_KEY$7
    /**
     * ------------------------------------------------------------------------
     * Class Definition
     * ------------------------------------------------------------------------
     */

  };

  var Popover =
  /*#__PURE__*/
  function (_Tooltip) {
    _inheritsLoose(Popover, _Tooltip);

    function Popover() {
      return _Tooltip.apply(this, arguments) || this;
    }

    var _proto = Popover.prototype;

    // Overrides
    _proto.isWithContent = function isWithContent() {
      return this.getTitle() || this._getContent();
    };

    _proto.addAttachmentClass = function addAttachmentClass(attachment) {
      $(this.getTipElement()).addClass(CLASS_PREFIX$1 + "-" + attachment);
    };

    _proto.getTipElement = function getTipElement() {
      this.tip = this.tip || $(this.config.template)[0];
      return this.tip;
    };

    _proto.setContent = function setContent() {
      var $tip = $(this.getTipElement()); // We use append for html objects to maintain js events

      this.setElementContent($tip.find(Selector$7.TITLE), this.getTitle());

      var content = this._getContent();

      if (typeof content === 'function') {
        content = content.call(this.element);
      }

      this.setElementContent($tip.find(Selector$7.CONTENT), content);
      $tip.removeClass(ClassName$7.FADE + " " + ClassName$7.SHOW);
    }; // Private


    _proto._getContent = function _getContent() {
      return this.element.getAttribute('data-content') || this.config.content;
    };

    _proto._cleanTipClass = function _cleanTipClass() {
      var $tip = $(this.getTipElement());
      var tabClass = $tip.attr('class').match(BSCLS_PREFIX_REGEX$1);

      if (tabClass !== null && tabClass.length > 0) {
        $tip.removeClass(tabClass.join(''));
      }
    }; // Static


    Popover._jQueryInterface = function _jQueryInterface(config) {
      return this.each(function () {
        var data = $(this).data(DATA_KEY$7);

        var _config = typeof config === 'object' ? config : null;

        if (!data && /dispose|hide/.test(config)) {
          return;
        }

        if (!data) {
          data = new Popover(this, _config);
          $(this).data(DATA_KEY$7, data);
        }

        if (typeof config === 'string') {
          if (typeof data[config] === 'undefined') {
            throw new TypeError("No method named \"" + config + "\"");
          }

          data[config]();
        }
      });
    };

    _createClass(Popover, null, [{
      key: "VERSION",
      // Getters
      get: function get() {
        return VERSION$7;
      }
    }, {
      key: "Default",
      get: function get() {
        return Default$5;
      }
    }, {
      key: "NAME",
      get: function get() {
        return NAME$7;
      }
    }, {
      key: "DATA_KEY",
      get: function get() {
        return DATA_KEY$7;
      }
    }, {
      key: "Event",
      get: function get() {
        return Event$7;
      }
    }, {
      key: "EVENT_KEY",
      get: function get() {
        return EVENT_KEY$7;
      }
    }, {
      key: "DefaultType",
      get: function get() {
        return DefaultType$5;
      }
    }]);

    return Popover;
  }(Tooltip);
  /**
   * ------------------------------------------------------------------------
   * jQuery
   * ------------------------------------------------------------------------
   */


  $.fn[NAME$7] = Popover._jQueryInterface;
  $.fn[NAME$7].Constructor = Popover;

  $.fn[NAME$7].noConflict = function () {
    $.fn[NAME$7] = JQUERY_NO_CONFLICT$7;
    return Popover._jQueryInterface;
  };

  /**
   * ------------------------------------------------------------------------
   * Constants
   * ------------------------------------------------------------------------
   */

  var NAME$8 = 'scrollspy';
  var VERSION$8 = '4.2.1';
  var DATA_KEY$8 = 'bs.scrollspy';
  var EVENT_KEY$8 = "." + DATA_KEY$8;
  var DATA_API_KEY$6 = '.data-api';
  var JQUERY_NO_CONFLICT$8 = $.fn[NAME$8];
  var Default$6 = {
    offset: 10,
    method: 'auto',
    target: ''
  };
  var DefaultType$6 = {
    offset: 'number',
    method: 'string',
    target: '(string|element)'
  };
  var Event$8 = {
    ACTIVATE: "activate" + EVENT_KEY$8,
    SCROLL: "scroll" + EVENT_KEY$8,
    LOAD_DATA_API: "load" + EVENT_KEY$8 + DATA_API_KEY$6
  };
  var ClassName$8 = {
    DROPDOWN_ITEM: 'dropdown-item',
    DROPDOWN_MENU: 'dropdown-menu',
    ACTIVE: 'active'
  };
  var Selector$8 = {
    DATA_SPY: '[data-spy="scroll"]',
    ACTIVE: '.active',
    NAV_LIST_GROUP: '.nav, .list-group',
    NAV_LINKS: '.nav-link',
    NAV_ITEMS: '.nav-item',
    LIST_ITEMS: '.list-group-item',
    DROPDOWN: '.dropdown',
    DROPDOWN_ITEMS: '.dropdown-item',
    DROPDOWN_TOGGLE: '.dropdown-toggle'
  };
  var OffsetMethod = {
    OFFSET: 'offset',
    POSITION: 'position'
    /**
     * ------------------------------------------------------------------------
     * Class Definition
     * ------------------------------------------------------------------------
     */

  };

  var ScrollSpy =
  /*#__PURE__*/
  function () {
    function ScrollSpy(element, config) {
      var _this = this;

      this._element = element;
      this._scrollElement = element.tagName === 'BODY' ? window : element;
      this._config = this._getConfig(config);
      this._selector = this._config.target + " " + Selector$8.NAV_LINKS + "," + (this._config.target + " " + Selector$8.LIST_ITEMS + ",") + (this._config.target + " " + Selector$8.DROPDOWN_ITEMS);
      this._offsets = [];
      this._targets = [];
      this._activeTarget = null;
      this._scrollHeight = 0;
      $(this._scrollElement).on(Event$8.SCROLL, function (event) {
        return _this._process(event);
      });
      this.refresh();

      this._process();
    } // Getters


    var _proto = ScrollSpy.prototype;

    // Public
    _proto.refresh = function refresh() {
      var _this2 = this;

      var autoMethod = this._scrollElement === this._scrollElement.window ? OffsetMethod.OFFSET : OffsetMethod.POSITION;
      var offsetMethod = this._config.method === 'auto' ? autoMethod : this._config.method;
      var offsetBase = offsetMethod === OffsetMethod.POSITION ? this._getScrollTop() : 0;
      this._offsets = [];
      this._targets = [];
      this._scrollHeight = this._getScrollHeight();
      var targets = [].slice.call(document.querySelectorAll(this._selector));
      targets.map(function (element) {
        var target;
        var targetSelector = Util.getSelectorFromElement(element);

        if (targetSelector) {
          target = document.querySelector(targetSelector);
        }

        if (target) {
          var targetBCR = target.getBoundingClientRect();

          if (targetBCR.width || targetBCR.height) {
            // TODO (fat): remove sketch reliance on jQuery position/offset
            return [$(target)[offsetMethod]().top + offsetBase, targetSelector];
          }
        }

        return null;
      }).filter(function (item) {
        return item;
      }).sort(function (a, b) {
        return a[0] - b[0];
      }).forEach(function (item) {
        _this2._offsets.push(item[0]);

        _this2._targets.push(item[1]);
      });
    };

    _proto.dispose = function dispose() {
      $.removeData(this._element, DATA_KEY$8);
      $(this._scrollElement).off(EVENT_KEY$8);
      this._element = null;
      this._scrollElement = null;
      this._config = null;
      this._selector = null;
      this._offsets = null;
      this._targets = null;
      this._activeTarget = null;
      this._scrollHeight = null;
    }; // Private


    _proto._getConfig = function _getConfig(config) {
      config = _objectSpread({}, Default$6, typeof config === 'object' && config ? config : {});

      if (typeof config.target !== 'string') {
        var id = $(config.target).attr('id');

        if (!id) {
          id = Util.getUID(NAME$8);
          $(config.target).attr('id', id);
        }

        config.target = "#" + id;
      }

      Util.typeCheckConfig(NAME$8, config, DefaultType$6);
      return config;
    };

    _proto._getScrollTop = function _getScrollTop() {
      return this._scrollElement === window ? this._scrollElement.pageYOffset : this._scrollElement.scrollTop;
    };

    _proto._getScrollHeight = function _getScrollHeight() {
      return this._scrollElement.scrollHeight || Math.max(document.body.scrollHeight, document.documentElement.scrollHeight);
    };

    _proto._getOffsetHeight = function _getOffsetHeight() {
      return this._scrollElement === window ? window.innerHeight : this._scrollElement.getBoundingClientRect().height;
    };

    _proto._process = function _process() {
      var scrollTop = this._getScrollTop() + this._config.offset;

      var scrollHeight = this._getScrollHeight();

      var maxScroll = this._config.offset + scrollHeight - this._getOffsetHeight();

      if (this._scrollHeight !== scrollHeight) {
        this.refresh();
      }

      if (scrollTop >= maxScroll) {
        var target = this._targets[this._targets.length - 1];

        if (this._activeTarget !== target) {
          this._activate(target);
        }

        return;
      }

      if (this._activeTarget && scrollTop < this._offsets[0] && this._offsets[0] > 0) {
        this._activeTarget = null;

        this._clear();

        return;
      }

      var offsetLength = this._offsets.length;

      for (var i = offsetLength; i--;) {
        var isActiveTarget = this._activeTarget !== this._targets[i] && scrollTop >= this._offsets[i] && (typeof this._offsets[i + 1] === 'undefined' || scrollTop < this._offsets[i + 1]);

        if (isActiveTarget) {
          this._activate(this._targets[i]);
        }
      }
    };

    _proto._activate = function _activate(target) {
      this._activeTarget = target;

      this._clear();

      var queries = this._selector.split(',').map(function (selector) {
        return selector + "[data-target=\"" + target + "\"]," + selector + "[href=\"" + target + "\"]";
      });

      var $link = $([].slice.call(document.querySelectorAll(queries.join(','))));

      if ($link.hasClass(ClassName$8.DROPDOWN_ITEM)) {
        $link.closest(Selector$8.DROPDOWN).find(Selector$8.DROPDOWN_TOGGLE).addClass(ClassName$8.ACTIVE);
        $link.addClass(ClassName$8.ACTIVE);
      } else {
        // Set triggered link as active
        $link.addClass(ClassName$8.ACTIVE); // Set triggered links parents as active
        // With both <ul> and <nav> markup a parent is the previous sibling of any nav ancestor

        $link.parents(Selector$8.NAV_LIST_GROUP).prev(Selector$8.NAV_LINKS + ", " + Selector$8.LIST_ITEMS).addClass(ClassName$8.ACTIVE); // Handle special case when .nav-link is inside .nav-item

        $link.parents(Selector$8.NAV_LIST_GROUP).prev(Selector$8.NAV_ITEMS).children(Selector$8.NAV_LINKS).addClass(ClassName$8.ACTIVE);
      }

      $(this._scrollElement).trigger(Event$8.ACTIVATE, {
        relatedTarget: target
      });
    };

    _proto._clear = function _clear() {
      [].slice.call(document.querySelectorAll(this._selector)).filter(function (node) {
        return node.classList.contains(ClassName$8.ACTIVE);
      }).forEach(function (node) {
        return node.classList.remove(ClassName$8.ACTIVE);
      });
    }; // Static


    ScrollSpy._jQueryInterface = function _jQueryInterface(config) {
      return this.each(function () {
        var data = $(this).data(DATA_KEY$8);

        var _config = typeof config === 'object' && config;

        if (!data) {
          data = new ScrollSpy(this, _config);
          $(this).data(DATA_KEY$8, data);
        }

        if (typeof config === 'string') {
          if (typeof data[config] === 'undefined') {
            throw new TypeError("No method named \"" + config + "\"");
          }

          data[config]();
        }
      });
    };

    _createClass(ScrollSpy, null, [{
      key: "VERSION",
      get: function get() {
        return VERSION$8;
      }
    }, {
      key: "Default",
      get: function get() {
        return Default$6;
      }
    }]);

    return ScrollSpy;
  }();
  /**
   * ------------------------------------------------------------------------
   * Data Api implementation
   * ------------------------------------------------------------------------
   */


  $(window).on(Event$8.LOAD_DATA_API, function () {
    var scrollSpys = [].slice.call(document.querySelectorAll(Selector$8.DATA_SPY));
    var scrollSpysLength = scrollSpys.length;

    for (var i = scrollSpysLength; i--;) {
      var $spy = $(scrollSpys[i]);

      ScrollSpy._jQueryInterface.call($spy, $spy.data());
    }
  });
  /**
   * ------------------------------------------------------------------------
   * jQuery
   * ------------------------------------------------------------------------
   */

  $.fn[NAME$8] = ScrollSpy._jQueryInterface;
  $.fn[NAME$8].Constructor = ScrollSpy;

  $.fn[NAME$8].noConflict = function () {
    $.fn[NAME$8] = JQUERY_NO_CONFLICT$8;
    return ScrollSpy._jQueryInterface;
  };

  /**
   * ------------------------------------------------------------------------
   * Constants
   * ------------------------------------------------------------------------
   */

  var NAME$9 = 'tab';
  var VERSION$9 = '4.2.1';
  var DATA_KEY$9 = 'bs.tab';
  var EVENT_KEY$9 = "." + DATA_KEY$9;
  var DATA_API_KEY$7 = '.data-api';
  var JQUERY_NO_CONFLICT$9 = $.fn[NAME$9];
  var Event$9 = {
    HIDE: "hide" + EVENT_KEY$9,
    HIDDEN: "hidden" + EVENT_KEY$9,
    SHOW: "show" + EVENT_KEY$9,
    SHOWN: "shown" + EVENT_KEY$9,
    CLICK_DATA_API: "click" + EVENT_KEY$9 + DATA_API_KEY$7
  };
  var ClassName$9 = {
    DROPDOWN_MENU: 'dropdown-menu',
    ACTIVE: 'active',
    DISABLED: 'disabled',
    FADE: 'fade',
    SHOW: 'show'
  };
  var Selector$9 = {
    DROPDOWN: '.dropdown',
    NAV_LIST_GROUP: '.nav, .list-group',
    ACTIVE: '.active',
    ACTIVE_UL: '> li > .active',
    DATA_TOGGLE: '[data-toggle="tab"], [data-toggle="pill"], [data-toggle="list"]',
    DROPDOWN_TOGGLE: '.dropdown-toggle',
    DROPDOWN_ACTIVE_CHILD: '> .dropdown-menu .active'
    /**
     * ------------------------------------------------------------------------
     * Class Definition
     * ------------------------------------------------------------------------
     */

  };

  var Tab =
  /*#__PURE__*/
  function () {
    function Tab(element) {
      this._element = element;
    } // Getters


    var _proto = Tab.prototype;

    // Public
    _proto.show = function show() {
      var _this = this;

      if (this._element.parentNode && this._element.parentNode.nodeType === Node.ELEMENT_NODE && $(this._element).hasClass(ClassName$9.ACTIVE) || $(this._element).hasClass(ClassName$9.DISABLED)) {
        return;
      }

      var target;
      var previous;
      var listElement = $(this._element).closest(Selector$9.NAV_LIST_GROUP)[0];
      var selector = Util.getSelectorFromElement(this._element);

      if (listElement) {
        var itemSelector = listElement.nodeName === 'UL' || listElement.nodeName === 'OL' ? Selector$9.ACTIVE_UL : Selector$9.ACTIVE;
        previous = $.makeArray($(listElement).find(itemSelector));
        previous = previous[previous.length - 1];
      }

      var hideEvent = $.Event(Event$9.HIDE, {
        relatedTarget: this._element
      });
      var showEvent = $.Event(Event$9.SHOW, {
        relatedTarget: previous
      });

      if (previous) {
        $(previous).trigger(hideEvent);
      }

      $(this._element).trigger(showEvent);

      if (showEvent.isDefaultPrevented() || hideEvent.isDefaultPrevented()) {
        return;
      }

      if (selector) {
        target = document.querySelector(selector);
      }

      this._activate(this._element, listElement);

      var complete = function complete() {
        var hiddenEvent = $.Event(Event$9.HIDDEN, {
          relatedTarget: _this._element
        });
        var shownEvent = $.Event(Event$9.SHOWN, {
          relatedTarget: previous
        });
        $(previous).trigger(hiddenEvent);
        $(_this._element).trigger(shownEvent);
      };

      if (target) {
        this._activate(target, target.parentNode, complete);
      } else {
        complete();
      }
    };

    _proto.dispose = function dispose() {
      $.removeData(this._element, DATA_KEY$9);
      this._element = null;
    }; // Private


    _proto._activate = function _activate(element, container, callback) {
      var _this2 = this;

      var activeElements = container && (container.nodeName === 'UL' || container.nodeName === 'OL') ? $(container).find(Selector$9.ACTIVE_UL) : $(container).children(Selector$9.ACTIVE);
      var active = activeElements[0];
      var isTransitioning = callback && active && $(active).hasClass(ClassName$9.FADE);

      var complete = function complete() {
        return _this2._transitionComplete(element, active, callback);
      };

      if (active && isTransitioning) {
        var transitionDuration = Util.getTransitionDurationFromElement(active);
        $(active).removeClass(ClassName$9.SHOW).one(Util.TRANSITION_END, complete).emulateTransitionEnd(transitionDuration);
      } else {
        complete();
      }
    };

    _proto._transitionComplete = function _transitionComplete(element, active, callback) {
      if (active) {
        $(active).removeClass(ClassName$9.ACTIVE);
        var dropdownChild = $(active.parentNode).find(Selector$9.DROPDOWN_ACTIVE_CHILD)[0];

        if (dropdownChild) {
          $(dropdownChild).removeClass(ClassName$9.ACTIVE);
        }

        if (active.getAttribute('role') === 'tab') {
          active.setAttribute('aria-selected', false);
        }
      }

      $(element).addClass(ClassName$9.ACTIVE);

      if (element.getAttribute('role') === 'tab') {
        element.setAttribute('aria-selected', true);
      }

      Util.reflow(element);
      $(element).addClass(ClassName$9.SHOW);

      if (element.parentNode && $(element.parentNode).hasClass(ClassName$9.DROPDOWN_MENU)) {
        var dropdownElement = $(element).closest(Selector$9.DROPDOWN)[0];

        if (dropdownElement) {
          var dropdownToggleList = [].slice.call(dropdownElement.querySelectorAll(Selector$9.DROPDOWN_TOGGLE));
          $(dropdownToggleList).addClass(ClassName$9.ACTIVE);
        }

        element.setAttribute('aria-expanded', true);
      }

      if (callback) {
        callback();
      }
    }; // Static


    Tab._jQueryInterface = function _jQueryInterface(config) {
      return this.each(function () {
        var $this = $(this);
        var data = $this.data(DATA_KEY$9);

        if (!data) {
          data = new Tab(this);
          $this.data(DATA_KEY$9, data);
        }

        if (typeof config === 'string') {
          if (typeof data[config] === 'undefined') {
            throw new TypeError("No method named \"" + config + "\"");
          }

          data[config]();
        }
      });
    };

    _createClass(Tab, null, [{
      key: "VERSION",
      get: function get() {
        return VERSION$9;
      }
    }]);

    return Tab;
  }();
  /**
   * ------------------------------------------------------------------------
   * Data Api implementation
   * ------------------------------------------------------------------------
   */


  $(document).on(Event$9.CLICK_DATA_API, Selector$9.DATA_TOGGLE, function (event) {
    event.preventDefault();

    Tab._jQueryInterface.call($(this), 'show');
  });
  /**
   * ------------------------------------------------------------------------
   * jQuery
   * ------------------------------------------------------------------------
   */

  $.fn[NAME$9] = Tab._jQueryInterface;
  $.fn[NAME$9].Constructor = Tab;

  $.fn[NAME$9].noConflict = function () {
    $.fn[NAME$9] = JQUERY_NO_CONFLICT$9;
    return Tab._jQueryInterface;
  };

  /**
   * ------------------------------------------------------------------------
   * Constants
   * ------------------------------------------------------------------------
   */

  var NAME$a = 'toast';
  var VERSION$a = '4.2.1';
  var DATA_KEY$a = 'bs.toast';
  var EVENT_KEY$a = "." + DATA_KEY$a;
  var JQUERY_NO_CONFLICT$a = $.fn[NAME$a];
  var Event$a = {
    CLICK_DISMISS: "click.dismiss" + EVENT_KEY$a,
    HIDE: "hide" + EVENT_KEY$a,
    HIDDEN: "hidden" + EVENT_KEY$a,
    SHOW: "show" + EVENT_KEY$a,
    SHOWN: "shown" + EVENT_KEY$a
  };
  var ClassName$a = {
    FADE: 'fade',
    HIDE: 'hide',
    SHOW: 'show',
    SHOWING: 'showing'
  };
  var DefaultType$7 = {
    animation: 'boolean',
    autohide: 'boolean',
    delay: 'number'
  };
  var Default$7 = {
    animation: true,
    autohide: true,
    delay: 500
  };
  var Selector$a = {
    DATA_DISMISS: '[data-dismiss="toast"]'
    /**
     * ------------------------------------------------------------------------
     * Class Definition
     * ------------------------------------------------------------------------
     */

  };

  var Toast =
  /*#__PURE__*/
  function () {
    function Toast(element, config) {
      this._element = element;
      this._config = this._getConfig(config);
      this._timeout = null;

      this._setListeners();
    } // Getters


    var _proto = Toast.prototype;

    // Public
    _proto.show = function show() {
      var _this = this;

      $(this._element).trigger(Event$a.SHOW);

      if (this._config.animation) {
        this._element.classList.add(ClassName$a.FADE);
      }

      var complete = function complete() {
        _this._element.classList.remove(ClassName$a.SHOWING);

        _this._element.classList.add(ClassName$a.SHOW);

        $(_this._element).trigger(Event$a.SHOWN);

        if (_this._config.autohide) {
          _this.hide();
        }
      };

      this._element.classList.remove(ClassName$a.HIDE);

      this._element.classList.add(ClassName$a.SHOWING);

      if (this._config.animation) {
        var transitionDuration = Util.getTransitionDurationFromElement(this._element);
        $(this._element).one(Util.TRANSITION_END, complete).emulateTransitionEnd(transitionDuration);
      } else {
        complete();
      }
    };

    _proto.hide = function hide(withoutTimeout) {
      var _this2 = this;

      if (!this._element.classList.contains(ClassName$a.SHOW)) {
        return;
      }

      $(this._element).trigger(Event$a.HIDE);

      if (withoutTimeout) {
        this._close();
      } else {
        this._timeout = setTimeout(function () {
          _this2._close();
        }, this._config.delay);
      }
    };

    _proto.dispose = function dispose() {
      clearTimeout(this._timeout);
      this._timeout = null;

      if (this._element.classList.contains(ClassName$a.SHOW)) {
        this._element.classList.remove(ClassName$a.SHOW);
      }

      $(this._element).off(Event$a.CLICK_DISMISS);
      $.removeData(this._element, DATA_KEY$a);
      this._element = null;
      this._config = null;
    }; // Private


    _proto._getConfig = function _getConfig(config) {
      config = _objectSpread({}, Default$7, $(this._element).data(), typeof config === 'object' && config ? config : {});
      Util.typeCheckConfig(NAME$a, config, this.constructor.DefaultType);
      return config;
    };

    _proto._setListeners = function _setListeners() {
      var _this3 = this;

      $(this._element).on(Event$a.CLICK_DISMISS, Selector$a.DATA_DISMISS, function () {
        return _this3.hide(true);
      });
    };

    _proto._close = function _close() {
      var _this4 = this;

      var complete = function complete() {
        _this4._element.classList.add(ClassName$a.HIDE);

        $(_this4._element).trigger(Event$a.HIDDEN);
      };

      this._element.classList.remove(ClassName$a.SHOW);

      if (this._config.animation) {
        var transitionDuration = Util.getTransitionDurationFromElement(this._element);
        $(this._element).one(Util.TRANSITION_END, complete).emulateTransitionEnd(transitionDuration);
      } else {
        complete();
      }
    }; // Static


    Toast._jQueryInterface = function _jQueryInterface(config) {
      return this.each(function () {
        var $element = $(this);
        var data = $element.data(DATA_KEY$a);

        var _config = typeof config === 'object' && config;

        if (!data) {
          data = new Toast(this, _config);
          $element.data(DATA_KEY$a, data);
        }

        if (typeof config === 'string') {
          if (typeof data[config] === 'undefined') {
            throw new TypeError("No method named \"" + config + "\"");
          }

          data[config](this);
        }
      });
    };

    _createClass(Toast, null, [{
      key: "VERSION",
      get: function get() {
        return VERSION$a;
      }
    }, {
      key: "DefaultType",
      get: function get() {
        return DefaultType$7;
      }
    }]);

    return Toast;
  }();
  /**
   * ------------------------------------------------------------------------
   * jQuery
   * ------------------------------------------------------------------------
   */


  $.fn[NAME$a] = Toast._jQueryInterface;
  $.fn[NAME$a].Constructor = Toast;

  $.fn[NAME$a].noConflict = function () {
    $.fn[NAME$a] = JQUERY_NO_CONFLICT$a;
    return Toast._jQueryInterface;
  };

  /**
   * --------------------------------------------------------------------------
   * Bootstrap (v4.2.1): index.js
   * Licensed under MIT (https://github.com/twbs/bootstrap/blob/master/LICENSE)
   * --------------------------------------------------------------------------
   */

  (function () {
    if (typeof $ === 'undefined') {
      throw new TypeError('Bootstrap\'s JavaScript requires jQuery. jQuery must be included before Bootstrap\'s JavaScript.');
    }

    var version = $.fn.jquery.split(' ')[0].split('.');
    var minMajor = 1;
    var ltMajor = 2;
    var minMinor = 9;
    var minPatch = 1;
    var maxMajor = 4;

    if (version[0] < ltMajor && version[1] < minMinor || version[0] === minMajor && version[1] === minMinor && version[2] < minPatch || version[0] >= maxMajor) {
      throw new Error('Bootstrap\'s JavaScript requires at least jQuery v1.9.1 but less than v4.0.0');
    }
  })();

  exports.Util = Util;
  exports.Alert = Alert;
  exports.Button = Button;
  exports.Carousel = Carousel;
  exports.Collapse = Collapse;
  exports.Dropdown = Dropdown;
  exports.Modal = Modal;
  exports.Popover = Popover;
  exports.Scrollspy = ScrollSpy;
  exports.Tab = Tab;
  exports.Toast = Toast;
  exports.Tooltip = Tooltip;

  Object.defineProperty(exports, '__esModule', { value: true });

})));
//# sourceMappingURL=bootstrap.js.map


==> demo_mockup/js/bootstrap.min.js <==
/*!
  * Bootstrap v4.2.1 (https://getbootstrap.com/)
  * Copyright 2011-2018 The Bootstrap Authors (https://github.com/twbs/bootstrap/graphs/contributors)
  * Licensed under MIT (https://github.com/twbs/bootstrap/blob/master/LICENSE)
  */
!function(t,e){"object"==typeof exports&&"undefined"!=typeof module?e(exports,require("popper.js"),require("jquery")):"function"==typeof define&&define.amd?define(["exports","popper.js","jquery"],e):e(t.bootstrap={},t.Popper,t.jQuery)}(this,function(t,u,g){"use strict";function i(t,e){for(var n=0;n<e.length;n++){var i=e[n];i.enumerable=i.enumerable||!1,i.configurable=!0,"value"in i&&(i.writable=!0),Object.defineProperty(t,i.key,i)}}function s(t,e,n){return e&&i(t.prototype,e),n&&i(t,n),t}function l(o){for(var t=1;t<arguments.length;t++){var r=null!=arguments[t]?arguments[t]:{},e=Object.keys(r);"function"==typeof Object.getOwnPropertySymbols&&(e=e.concat(Object.getOwnPropertySymbols(r).filter(function(t){return Object.getOwnPropertyDescriptor(r,t).enumerable}))),e.forEach(function(t){var e,n,i;e=o,i=r[n=t],n in e?Object.defineProperty(e,n,{value:i,enumerable:!0,configurable:!0,writable:!0}):e[n]=i})}return o}u=u&&u.hasOwnProperty("default")?u.default:u,g=g&&g.hasOwnProperty("default")?g.default:g;var e="transitionend";function n(t){var e=this,n=!1;return g(this).one(_.TRANSITION_END,function(){n=!0}),setTimeout(function(){n||_.triggerTransitionEnd(e)},t),this}var _={TRANSITION_END:"bsTransitionEnd",getUID:function(t){for(;t+=~~(1e6*Math.random()),document.getElementById(t););return t},getSelectorFromElement:function(t){var e=t.getAttribute("data-target");if(!e||"#"===e){var n=t.getAttribute("href");e=n&&"#"!==n?n.trim():""}return e&&document.querySelector(e)?e:null},getTransitionDurationFromElement:function(t){if(!t)return 0;var e=g(t).css("transition-duration"),n=g(t).css("transition-delay"),i=parseFloat(e),o=parseFloat(n);return i||o?(e=e.split(",")[0],n=n.split(",")[0],1e3*(parseFloat(e)+parseFloat(n))):0},reflow:function(t){return t.offsetHeight},triggerTransitionEnd:function(t){g(t).trigger(e)},supportsTransitionEnd:function(){return Boolean(e)},isElement:function(t){return(t[0]||t).nodeType},typeCheckConfig:function(t,e,n){for(var i in n)if(Object.prototype.hasOwnProperty.call(n,i)){var o=n[i],r=e[i],s=r&&_.isElement(r)?"element":(a=r,{}.toString.call(a).match(/\s([a-z]+)/i)[1].toLowerCase());if(!new RegExp(o).test(s))throw new Error(t.toUpperCase()+': Option "'+i+'" provided type "'+s+'" but expected type "'+o+'".')}var a},findShadowRoot:function(t){if(!document.documentElement.attachShadow)return null;if("function"!=typeof t.getRootNode)return t instanceof ShadowRoot?t:t.parentNode?_.findShadowRoot(t.parentNode):null;var e=t.getRootNode();return e instanceof ShadowRoot?e:null}};g.fn.emulateTransitionEnd=n,g.event.special[_.TRANSITION_END]={bindType:e,delegateType:e,handle:function(t){if(g(t.target).is(this))return t.handleObj.handler.apply(this,arguments)}};var o="alert",r="bs.alert",a="."+r,c=g.fn[o],h={CLOSE:"close"+a,CLOSED:"closed"+a,CLICK_DATA_API:"click"+a+".data-api"},f="alert",d="fade",m="show",p=function(){function i(t){this._element=t}var t=i.prototype;return t.close=function(t){var e=this._element;t&&(e=this._getRootElement(t)),this._triggerCloseEvent(e).isDefaultPrevented()||this._removeElement(e)},t.dispose=function(){g.removeData(this._element,r),this._element=null},t._getRootElement=function(t){var e=_.getSelectorFromElement(t),n=!1;return e&&(n=document.querySelector(e)),n||(n=g(t).closest("."+f)[0]),n},t._triggerCloseEvent=function(t){var e=g.Event(h.CLOSE);return g(t).trigger(e),e},t._removeElement=function(e){var n=this;if(g(e).removeClass(m),g(e).hasClass(d)){var t=_.getTransitionDurationFromElement(e);g(e).one(_.TRANSITION_END,function(t){return n._destroyElement(e,t)}).emulateTransitionEnd(t)}else this._destroyElement(e)},t._destroyElement=function(t){g(t).detach().trigger(h.CLOSED).remove()},i._jQueryInterface=function(n){return this.each(function(){var t=g(this),e=t.data(r);e||(e=new i(this),t.data(r,e)),"close"===n&&e[n](this)})},i._handleDismiss=function(e){return function(t){t&&t.preventDefault(),e.close(this)}},s(i,null,[{key:"VERSION",get:function(){return"4.2.1"}}]),i}();g(document).on(h.CLICK_DATA_API,'[data-dismiss="alert"]',p._handleDismiss(new p)),g.fn[o]=p._jQueryInterface,g.fn[o].Constructor=p,g.fn[o].noConflict=function(){return g.fn[o]=c,p._jQueryInterface};var v="button",E="bs.button",y="."+E,C=".data-api",T=g.fn[v],S="active",b="btn",I="focus",D='[data-toggle^="button"]',w='[data-toggle="buttons"]',A='input:not([type="hidden"])',N=".active",O=".btn",k={CLICK_DATA_API:"click"+y+C,FOCUS_BLUR_DATA_API:"focus"+y+C+" blur"+y+C},P=function(){function n(t){this._element=t}var t=n.prototype;return t.toggle=function(){var t=!0,e=!0,n=g(this._element).closest(w)[0];if(n){var i=this._element.querySelector(A);if(i){if("radio"===i.type)if(i.checked&&this._element.classList.contains(S))t=!1;else{var o=n.querySelector(N);o&&g(o).removeClass(S)}if(t){if(i.hasAttribute("disabled")||n.hasAttribute("disabled")||i.classList.contains("disabled")||n.classList.contains("disabled"))return;i.checked=!this._element.classList.contains(S),g(i).trigger("change")}i.focus(),e=!1}}e&&this._element.setAttribute("aria-pressed",!this._element.classList.contains(S)),t&&g(this._element).toggleClass(S)},t.dispose=function(){g.removeData(this._element,E),this._element=null},n._jQueryInterface=function(e){return this.each(function(){var t=g(this).data(E);t||(t=new n(this),g(this).data(E,t)),"toggle"===e&&t[e]()})},s(n,null,[{key:"VERSION",get:function(){return"4.2.1"}}]),n}();g(document).on(k.CLICK_DATA_API,D,function(t){t.preventDefault();var e=t.target;g(e).hasClass(b)||(e=g(e).closest(O)),P._jQueryInterface.call(g(e),"toggle")}).on(k.FOCUS_BLUR_DATA_API,D,function(t){var e=g(t.target).closest(O)[0];g(e).toggleClass(I,/^focus(in)?$/.test(t.type))}),g.fn[v]=P._jQueryInterface,g.fn[v].Constructor=P,g.fn[v].noConflict=function(){return g.fn[v]=T,P._jQueryInterface};var L="carousel",j="bs.carousel",H="."+j,R=".data-api",U=g.fn[L],W={interval:5e3,keyboard:!0,slide:!1,pause:"hover",wrap:!0,touch:!0},x={interval:"(number|boolean)",keyboard:"boolean",slide:"(boolean|string)",pause:"(string|boolean)",wrap:"boolean",touch:"boolean"},F="next",q="prev",M="left",K="right",Q={SLIDE:"slide"+H,SLID:"slid"+H,KEYDOWN:"keydown"+H,MOUSEENTER:"mouseenter"+H,MOUSELEAVE:"mouseleave"+H,TOUCHSTART:"touchstart"+H,TOUCHMOVE:"touchmove"+H,TOUCHEND:"touchend"+H,POINTERDOWN:"pointerdown"+H,POINTERUP:"pointerup"+H,DRAG_START:"dragstart"+H,LOAD_DATA_API:"load"+H+R,CLICK_DATA_API:"click"+H+R},B="carousel",V="active",Y="slide",X="carousel-item-right",z="carousel-item-left",G="carousel-item-next",J="carousel-item-prev",Z="pointer-event",$=".active",tt=".active.carousel-item",et=".carousel-item",nt=".carousel-item img",it=".carousel-item-next, .carousel-item-prev",ot=".carousel-indicators",rt="[data-slide], [data-slide-to]",st='[data-ride="carousel"]',at={TOUCH:"touch",PEN:"pen"},lt=function(){function r(t,e){this._items=null,this._interval=null,this._activeElement=null,this._isPaused=!1,this._isSliding=!1,this.touchTimeout=null,this.touchStartX=0,this.touchDeltaX=0,this._config=this._getConfig(e),this._element=t,this._indicatorsElement=this._element.querySelector(ot),this._touchSupported="ontouchstart"in document.documentElement||0<navigator.maxTouchPoints,this._pointerEvent=Boolean(window.PointerEvent||window.MSPointerEvent),this._addEventListeners()}var t=r.prototype;return t.next=function(){this._isSliding||this._slide(F)},t.nextWhenVisible=function(){!document.hidden&&g(this._element).is(":visible")&&"hidden"!==g(this._element).css("visibility")&&this.next()},t.prev=function(){this._isSliding||this._slide(q)},t.pause=function(t){t||(this._isPaused=!0),this._element.querySelector(it)&&(_.triggerTransitionEnd(this._element),this.cycle(!0)),clearInterval(this._interval),this._interval=null},t.cycle=function(t){t||(this._isPaused=!1),this._interval&&(clearInterval(this._interval),this._interval=null),this._config.interval&&!this._isPaused&&(this._interval=setInterval((document.visibilityState?this.nextWhenVisible:this.next).bind(this),this._config.interval))},t.to=function(t){var e=this;this._activeElement=this._element.querySelector(tt);var n=this._getItemIndex(this._activeElement);if(!(t>this._items.length-1||t<0))if(this._isSliding)g(this._element).one(Q.SLID,function(){return e.to(t)});else{if(n===t)return this.pause(),void this.cycle();var i=n<t?F:q;this._slide(i,this._items[t])}},t.dispose=function(){g(this._element).off(H),g.removeData(this._element,j),this._items=null,this._config=null,this._element=null,this._interval=null,this._isPaused=null,this._isSliding=null,this._activeElement=null,this._indicatorsElement=null},t._getConfig=function(t){return t=l({},W,t),_.typeCheckConfig(L,t,x),t},t._handleSwipe=function(){var t=Math.abs(this.touchDeltaX);if(!(t<=40)){var e=t/this.touchDeltaX;0<e&&this.prev(),e<0&&this.next()}},t._addEventListeners=function(){var e=this;this._config.keyboard&&g(this._element).on(Q.KEYDOWN,function(t){return e._keydown(t)}),"hover"===this._config.pause&&g(this._element).on(Q.MOUSEENTER,function(t){return e.pause(t)}).on(Q.MOUSELEAVE,function(t){return e.cycle(t)}),this._addTouchEventListeners()},t._addTouchEventListeners=function(){var n=this;if(this._touchSupported){var e=function(t){n._pointerEvent&&at[t.originalEvent.pointerType.toUpperCase()]?n.touchStartX=t.originalEvent.clientX:n._pointerEvent||(n.touchStartX=t.originalEvent.touches[0].clientX)},i=function(t){n._pointerEvent&&at[t.originalEvent.pointerType.toUpperCase()]&&(n.touchDeltaX=t.originalEvent.clientX-n.touchStartX),n._handleSwipe(),"hover"===n._config.pause&&(n.pause(),n.touchTimeout&&clearTimeout(n.touchTimeout),n.touchTimeout=setTimeout(function(t){return n.cycle(t)},500+n._config.interval))};g(this._element.querySelectorAll(nt)).on(Q.DRAG_START,function(t){return t.preventDefault()}),this._pointerEvent?(g(this._element).on(Q.POINTERDOWN,function(t){return e(t)}),g(this._element).on(Q.POINTERUP,function(t){return i(t)}),this._element.classList.add(Z)):(g(this._element).on(Q.TOUCHSTART,function(t){return e(t)}),g(this._element).on(Q.TOUCHMOVE,function(t){var e;(e=t).originalEvent.touches&&1<e.originalEvent.touches.length?n.touchDeltaX=0:n.touchDeltaX=e.originalEvent.touches[0].clientX-n.touchStartX}),g(this._element).on(Q.TOUCHEND,function(t){return i(t)}))}},t._keydown=function(t){if(!/input|textarea/i.test(t.target.tagName))switch(t.which){case 37:t.preventDefault(),this.prev();break;case 39:t.preventDefault(),this.next()}},t._getItemIndex=function(t){return this._items=t&&t.parentNode?[].slice.call(t.parentNode.querySelectorAll(et)):[],this._items.indexOf(t)},t._getItemByDirection=function(t,e){var n=t===F,i=t===q,o=this._getItemIndex(e),r=this._items.length-1;if((i&&0===o||n&&o===r)&&!this._config.wrap)return e;var s=(o+(t===q?-1:1))%this._items.length;return-1===s?this._items[this._items.length-1]:this._items[s]},t._triggerSlideEvent=function(t,e){var n=this._getItemIndex(t),i=this._getItemIndex(this._element.querySelector(tt)),o=g.Event(Q.SLIDE,{relatedTarget:t,direction:e,from:i,to:n});return g(this._element).trigger(o),o},t._setActiveIndicatorElement=function(t){if(this._indicatorsElement){var e=[].slice.call(this._indicatorsElement.querySelectorAll($));g(e).removeClass(V);var n=this._indicatorsElement.children[this._getItemIndex(t)];n&&g(n).addClass(V)}},t._slide=function(t,e){var n,i,o,r=this,s=this._element.querySelector(tt),a=this._getItemIndex(s),l=e||s&&this._getItemByDirection(t,s),c=this._getItemIndex(l),h=Boolean(this._interval);if(o=t===F?(n=z,i=G,M):(n=X,i=J,K),l&&g(l).hasClass(V))this._isSliding=!1;else if(!this._triggerSlideEvent(l,o).isDefaultPrevented()&&s&&l){this._isSliding=!0,h&&this.pause(),this._setActiveIndicatorElement(l);var u=g.Event(Q.SLID,{relatedTarget:l,direction:o,from:a,to:c});if(g(this._element).hasClass(Y)){g(l).addClass(i),_.reflow(l),g(s).addClass(n),g(l).addClass(n);var f=parseInt(l.getAttribute("data-interval"),10);this._config.interval=f?(this._config.defaultInterval=this._config.defaultInterval||this._config.interval,f):this._config.defaultInterval||this._config.interval;var d=_.getTransitionDurationFromElement(s);g(s).one(_.TRANSITION_END,function(){g(l).removeClass(n+" "+i).addClass(V),g(s).removeClass(V+" "+i+" "+n),r._isSliding=!1,setTimeout(function(){return g(r._element).trigger(u)},0)}).emulateTransitionEnd(d)}else g(s).removeClass(V),g(l).addClass(V),this._isSliding=!1,g(this._element).trigger(u);h&&this.cycle()}},r._jQueryInterface=function(i){return this.each(function(){var t=g(this).data(j),e=l({},W,g(this).data());"object"==typeof i&&(e=l({},e,i));var n="string"==typeof i?i:e.slide;if(t||(t=new r(this,e),g(this).data(j,t)),"number"==typeof i)t.to(i);else if("string"==typeof n){if("undefined"==typeof t[n])throw new TypeError('No method named "'+n+'"');t[n]()}else e.interval&&(t.pause(),t.cycle())})},r._dataApiClickHandler=function(t){var e=_.getSelectorFromElement(this);if(e){var n=g(e)[0];if(n&&g(n).hasClass(B)){var i=l({},g(n).data(),g(this).data()),o=this.getAttribute("data-slide-to");o&&(i.interval=!1),r._jQueryInterface.call(g(n),i),o&&g(n).data(j).to(o),t.preventDefault()}}},s(r,null,[{key:"VERSION",get:function(){return"4.2.1"}},{key:"Default",get:function(){return W}}]),r}();g(document).on(Q.CLICK_DATA_API,rt,lt._dataApiClickHandler),g(window).on(Q.LOAD_DATA_API,function(){for(var t=[].slice.call(document.querySelectorAll(st)),e=0,n=t.length;e<n;e++){var i=g(t[e]);lt._jQueryInterface.call(i,i.data())}}),g.fn[L]=lt._jQueryInterface,g.fn[L].Constructor=lt,g.fn[L].noConflict=function(){return g.fn[L]=U,lt._jQueryInterface};var ct="collapse",ht="bs.collapse",ut="."+ht,ft=g.fn[ct],dt={toggle:!0,parent:""},gt={toggle:"boolean",parent:"(string|element)"},_t={SHOW:"show"+ut,SHOWN:"shown"+ut,HIDE:"hide"+ut,HIDDEN:"hidden"+ut,CLICK_DATA_API:"click"+ut+".data-api"},mt="show",pt="collapse",vt="collapsing",Et="collapsed",yt="width",Ct="height",Tt=".show, .collapsing",St='[data-toggle="collapse"]',bt=function(){function a(e,t){this._isTransitioning=!1,this._element=e,this._config=this._getConfig(t),this._triggerArray=[].slice.call(document.querySelectorAll('[data-toggle="collapse"][href="#'+e.id+'"],[data-toggle="collapse"][data-target="#'+e.id+'"]'));for(var n=[].slice.call(document.querySelectorAll(St)),i=0,o=n.length;i<o;i++){var r=n[i],s=_.getSelectorFromElement(r),a=[].slice.call(document.querySelectorAll(s)).filter(function(t){return t===e});null!==s&&0<a.length&&(this._selector=s,this._triggerArray.push(r))}this._parent=this._config.parent?this._getParent():null,this._config.parent||this._addAriaAndCollapsedClass(this._element,this._triggerArray),this._config.toggle&&this.toggle()}var t=a.prototype;return t.toggle=function(){g(this._element).hasClass(mt)?this.hide():this.show()},t.show=function(){var t,e,n=this;if(!this._isTransitioning&&!g(this._element).hasClass(mt)&&(this._parent&&0===(t=[].slice.call(this._parent.querySelectorAll(Tt)).filter(function(t){return"string"==typeof n._config.parent?t.getAttribute("data-parent")===n._config.parent:t.classList.contains(pt)})).length&&(t=null),!(t&&(e=g(t).not(this._selector).data(ht))&&e._isTransitioning))){var i=g.Event(_t.SHOW);if(g(this._element).trigger(i),!i.isDefaultPrevented()){t&&(a._jQueryInterface.call(g(t).not(this._selector),"hide"),e||g(t).data(ht,null));var o=this._getDimension();g(this._element).removeClass(pt).addClass(vt),this._element.style[o]=0,this._triggerArray.length&&g(this._triggerArray).removeClass(Et).attr("aria-expanded",!0),this.setTransitioning(!0);var r="scroll"+(o[0].toUpperCase()+o.slice(1)),s=_.getTransitionDurationFromElement(this._element);g(this._element).one(_.TRANSITION_END,function(){g(n._element).removeClass(vt).addClass(pt).addClass(mt),n._element.style[o]="",n.setTransitioning(!1),g(n._element).trigger(_t.SHOWN)}).emulateTransitionEnd(s),this._element.style[o]=this._element[r]+"px"}}},t.hide=function(){var t=this;if(!this._isTransitioning&&g(this._element).hasClass(mt)){var e=g.Event(_t.HIDE);if(g(this._element).trigger(e),!e.isDefaultPrevented()){var n=this._getDimension();this._element.style[n]=this._element.getBoundingClientRect()[n]+"px",_.reflow(this._element),g(this._element).addClass(vt).removeClass(pt).removeClass(mt);var i=this._triggerArray.length;if(0<i)for(var o=0;o<i;o++){var r=this._triggerArray[o],s=_.getSelectorFromElement(r);if(null!==s)g([].slice.call(document.querySelectorAll(s))).hasClass(mt)||g(r).addClass(Et).attr("aria-expanded",!1)}this.setTransitioning(!0);this._element.style[n]="";var a=_.getTransitionDurationFromElement(this._element);g(this._element).one(_.TRANSITION_END,function(){t.setTransitioning(!1),g(t._element).removeClass(vt).addClass(pt).trigger(_t.HIDDEN)}).emulateTransitionEnd(a)}}},t.setTransitioning=function(t){this._isTransitioning=t},t.dispose=function(){g.removeData(this._element,ht),this._config=null,this._parent=null,this._element=null,this._triggerArray=null,this._isTransitioning=null},t._getConfig=function(t){return(t=l({},dt,t)).toggle=Boolean(t.toggle),_.typeCheckConfig(ct,t,gt),t},t._getDimension=function(){return g(this._element).hasClass(yt)?yt:Ct},t._getParent=function(){var t,n=this;_.isElement(this._config.parent)?(t=this._config.parent,"undefined"!=typeof this._config.parent.jquery&&(t=this._config.parent[0])):t=document.querySelector(this._config.parent);var e='[data-toggle="collapse"][data-parent="'+this._config.parent+'"]',i=[].slice.call(t.querySelectorAll(e));return g(i).each(function(t,e){n._addAriaAndCollapsedClass(a._getTargetFromElement(e),[e])}),t},t._addAriaAndCollapsedClass=function(t,e){var n=g(t).hasClass(mt);e.length&&g(e).toggleClass(Et,!n).attr("aria-expanded",n)},a._getTargetFromElement=function(t){var e=_.getSelectorFromElement(t);return e?document.querySelector(e):null},a._jQueryInterface=function(i){return this.each(function(){var t=g(this),e=t.data(ht),n=l({},dt,t.data(),"object"==typeof i&&i?i:{});if(!e&&n.toggle&&/show|hide/.test(i)&&(n.toggle=!1),e||(e=new a(this,n),t.data(ht,e)),"string"==typeof i){if("undefined"==typeof e[i])throw new TypeError('No method named "'+i+'"');e[i]()}})},s(a,null,[{key:"VERSION",get:function(){return"4.2.1"}},{key:"Default",get:function(){return dt}}]),a}();g(document).on(_t.CLICK_DATA_API,St,function(t){"A"===t.currentTarget.tagName&&t.preventDefault();var n=g(this),e=_.getSelectorFromElement(this),i=[].slice.call(document.querySelectorAll(e));g(i).each(function(){var t=g(this),e=t.data(ht)?"toggle":n.data();bt._jQueryInterface.call(t,e)})}),g.fn[ct]=bt._jQueryInterface,g.fn[ct].Constructor=bt,g.fn[ct].noConflict=function(){return g.fn[ct]=ft,bt._jQueryInterface};var It="dropdown",Dt="bs.dropdown",wt="."+Dt,At=".data-api",Nt=g.fn[It],Ot=new RegExp("38|40|27"),kt={HIDE:"hide"+wt,HIDDEN:"hidden"+wt,SHOW:"show"+wt,SHOWN:"shown"+wt,CLICK:"click"+wt,CLICK_DATA_API:"click"+wt+At,KEYDOWN_DATA_API:"keydown"+wt+At,KEYUP_DATA_API:"keyup"+wt+At},Pt="disabled",Lt="show",jt="dropup",Ht="dropright",Rt="dropleft",Ut="dropdown-menu-right",Wt="position-static",xt='[data-toggle="dropdown"]',Ft=".dropdown form",qt=".dropdown-menu",Mt=".navbar-nav",Kt=".dropdown-menu .dropdown-item:not(.disabled):not(:disabled)",Qt="top-start",Bt="top-end",Vt="bottom-start",Yt="bottom-end",Xt="right-start",zt="left-start",Gt={offset:0,flip:!0,boundary:"scrollParent",reference:"toggle",display:"dynamic"},Jt={offset:"(number|string|function)",flip:"boolean",boundary:"(string|element)",reference:"(string|element)",display:"string"},Zt=function(){function c(t,e){this._element=t,this._popper=null,this._config=this._getConfig(e),this._menu=this._getMenuElement(),this._inNavbar=this._detectNavbar(),this._addEventListeners()}var t=c.prototype;return t.toggle=function(){if(!this._element.disabled&&!g(this._element).hasClass(Pt)){var t=c._getParentFromElement(this._element),e=g(this._menu).hasClass(Lt);if(c._clearMenus(),!e){var n={relatedTarget:this._element},i=g.Event(kt.SHOW,n);if(g(t).trigger(i),!i.isDefaultPrevented()){if(!this._inNavbar){if("undefined"==typeof u)throw new TypeError("Bootstrap's dropdowns require Popper.js (https://popper.js.org/)");var o=this._element;"parent"===this._config.reference?o=t:_.isElement(this._config.reference)&&(o=this._config.reference,"undefined"!=typeof this._config.reference.jquery&&(o=this._config.reference[0])),"scrollParent"!==this._config.boundary&&g(t).addClass(Wt),this._popper=new u(o,this._menu,this._getPopperConfig())}"ontouchstart"in document.documentElement&&0===g(t).closest(Mt).length&&g(document.body).children().on("mouseover",null,g.noop),this._element.focus(),this._element.setAttribute("aria-expanded",!0),g(this._menu).toggleClass(Lt),g(t).toggleClass(Lt).trigger(g.Event(kt.SHOWN,n))}}}},t.show=function(){if(!(this._element.disabled||g(this._element).hasClass(Pt)||g(this._menu).hasClass(Lt))){var t={relatedTarget:this._element},e=g.Event(kt.SHOW,t),n=c._getParentFromElement(this._element);g(n).trigger(e),e.isDefaultPrevented()||(g(this._menu).toggleClass(Lt),g(n).toggleClass(Lt).trigger(g.Event(kt.SHOWN,t)))}},t.hide=function(){if(!this._element.disabled&&!g(this._element).hasClass(Pt)&&g(this._menu).hasClass(Lt)){var t={relatedTarget:this._element},e=g.Event(kt.HIDE,t),n=c._getParentFromElement(this._element);g(n).trigger(e),e.isDefaultPrevented()||(g(this._menu).toggleClass(Lt),g(n).toggleClass(Lt).trigger(g.Event(kt.HIDDEN,t)))}},t.dispose=function(){g.removeData(this._element,Dt),g(this._element).off(wt),this._element=null,(this._menu=null)!==this._popper&&(this._popper.destroy(),this._popper=null)},t.update=function(){this._inNavbar=this._detectNavbar(),null!==this._popper&&this._popper.scheduleUpdate()},t._addEventListeners=function(){var e=this;g(this._element).on(kt.CLICK,function(t){t.preventDefault(),t.stopPropagation(),e.toggle()})},t._getConfig=function(t){return t=l({},this.constructor.Default,g(this._element).data(),t),_.typeCheckConfig(It,t,this.constructor.DefaultType),t},t._getMenuElement=function(){if(!this._menu){var t=c._getParentFromElement(this._element);t&&(this._menu=t.querySelector(qt))}return this._menu},t._getPlacement=function(){var t=g(this._element.parentNode),e=Vt;return t.hasClass(jt)?(e=Qt,g(this._menu).hasClass(Ut)&&(e=Bt)):t.hasClass(Ht)?e=Xt:t.hasClass(Rt)?e=zt:g(this._menu).hasClass(Ut)&&(e=Yt),e},t._detectNavbar=function(){return 0<g(this._element).closest(".navbar").length},t._getPopperConfig=function(){var e=this,t={};"function"==typeof this._config.offset?t.fn=function(t){return t.offsets=l({},t.offsets,e._config.offset(t.offsets)||{}),t}:t.offset=this._config.offset;var n={placement:this._getPlacement(),modifiers:{offset:t,flip:{enabled:this._config.flip},preventOverflow:{boundariesElement:this._config.boundary}}};return"static"===this._config.display&&(n.modifiers.applyStyle={enabled:!1}),n},c._jQueryInterface=function(e){return this.each(function(){var t=g(this).data(Dt);if(t||(t=new c(this,"object"==typeof e?e:null),g(this).data(Dt,t)),"string"==typeof e){if("undefined"==typeof t[e])throw new TypeError('No method named "'+e+'"');t[e]()}})},c._clearMenus=function(t){if(!t||3!==t.which&&("keyup"!==t.type||9===t.which))for(var e=[].slice.call(document.querySelectorAll(xt)),n=0,i=e.length;n<i;n++){var o=c._getParentFromElement(e[n]),r=g(e[n]).data(Dt),s={relatedTarget:e[n]};if(t&&"click"===t.type&&(s.clickEvent=t),r){var a=r._menu;if(g(o).hasClass(Lt)&&!(t&&("click"===t.type&&/input|textarea/i.test(t.target.tagName)||"keyup"===t.type&&9===t.which)&&g.contains(o,t.target))){var l=g.Event(kt.HIDE,s);g(o).trigger(l),l.isDefaultPrevented()||("ontouchstart"in document.documentElement&&g(document.body).children().off("mouseover",null,g.noop),e[n].setAttribute("aria-expanded","false"),g(a).removeClass(Lt),g(o).removeClass(Lt).trigger(g.Event(kt.HIDDEN,s)))}}}},c._getParentFromElement=function(t){var e,n=_.getSelectorFromElement(t);return n&&(e=document.querySelector(n)),e||t.parentNode},c._dataApiKeydownHandler=function(t){if((/input|textarea/i.test(t.target.tagName)?!(32===t.which||27!==t.which&&(40!==t.which&&38!==t.which||g(t.target).closest(qt).length)):Ot.test(t.which))&&(t.preventDefault(),t.stopPropagation(),!this.disabled&&!g(this).hasClass(Pt))){var e=c._getParentFromElement(this),n=g(e).hasClass(Lt);if(n&&(!n||27!==t.which&&32!==t.which)){var i=[].slice.call(e.querySelectorAll(Kt));if(0!==i.length){var o=i.indexOf(t.target);38===t.which&&0<o&&o--,40===t.which&&o<i.length-1&&o++,o<0&&(o=0),i[o].focus()}}else{if(27===t.which){var r=e.querySelector(xt);g(r).trigger("focus")}g(this).trigger("click")}}},s(c,null,[{key:"VERSION",get:function(){return"4.2.1"}},{key:"Default",get:function(){return Gt}},{key:"DefaultType",get:function(){return Jt}}]),c}();g(document).on(kt.KEYDOWN_DATA_API,xt,Zt._dataApiKeydownHandler).on(kt.KEYDOWN_DATA_API,qt,Zt._dataApiKeydownHandler).on(kt.CLICK_DATA_API+" "+kt.KEYUP_DATA_API,Zt._clearMenus).on(kt.CLICK_DATA_API,xt,function(t){t.preventDefault(),t.stopPropagation(),Zt._jQueryInterface.call(g(this),"toggle")}).on(kt.CLICK_DATA_API,Ft,function(t){t.stopPropagation()}),g.fn[It]=Zt._jQueryInterface,g.fn[It].Constructor=Zt,g.fn[It].noConflict=function(){return g.fn[It]=Nt,Zt._jQueryInterface};var $t="modal",te="bs.modal",ee="."+te,ne=g.fn[$t],ie={backdrop:!0,keyboard:!0,focus:!0,show:!0},oe={backdrop:"(boolean|string)",keyboard:"boolean",focus:"boolean",show:"boolean"},re={HIDE:"hide"+ee,HIDDEN:"hidden"+ee,SHOW:"show"+ee,SHOWN:"shown"+ee,FOCUSIN:"focusin"+ee,RESIZE:"resize"+ee,CLICK_DISMISS:"click.dismiss"+ee,KEYDOWN_DISMISS:"keydown.dismiss"+ee,MOUSEUP_DISMISS:"mouseup.dismiss"+ee,MOUSEDOWN_DISMISS:"mousedown.dismiss"+ee,CLICK_DATA_API:"click"+ee+".data-api"},se="modal-scrollbar-measure",ae="modal-backdrop",le="modal-open",ce="fade",he="show",ue=".modal-dialog",fe='[data-toggle="modal"]',de='[data-dismiss="modal"]',ge=".fixed-top, .fixed-bottom, .is-fixed, .sticky-top",_e=".sticky-top",me=function(){function o(t,e){this._config=this._getConfig(e),this._element=t,this._dialog=t.querySelector(ue),this._backdrop=null,this._isShown=!1,this._isBodyOverflowing=!1,this._ignoreBackdropClick=!1,this._isTransitioning=!1,this._scrollbarWidth=0}var t=o.prototype;return t.toggle=function(t){return this._isShown?this.hide():this.show(t)},t.show=function(t){var e=this;if(!this._isShown&&!this._isTransitioning){g(this._element).hasClass(ce)&&(this._isTransitioning=!0);var n=g.Event(re.SHOW,{relatedTarget:t});g(this._element).trigger(n),this._isShown||n.isDefaultPrevented()||(this._isShown=!0,this._checkScrollbar(),this._setScrollbar(),this._adjustDialog(),this._setEscapeEvent(),this._setResizeEvent(),g(this._element).on(re.CLICK_DISMISS,de,function(t){return e.hide(t)}),g(this._dialog).on(re.MOUSEDOWN_DISMISS,function(){g(e._element).one(re.MOUSEUP_DISMISS,function(t){g(t.target).is(e._element)&&(e._ignoreBackdropClick=!0)})}),this._showBackdrop(function(){return e._showElement(t)}))}},t.hide=function(t){var e=this;if(t&&t.preventDefault(),this._isShown&&!this._isTransitioning){var n=g.Event(re.HIDE);if(g(this._element).trigger(n),this._isShown&&!n.isDefaultPrevented()){this._isShown=!1;var i=g(this._element).hasClass(ce);if(i&&(this._isTransitioning=!0),this._setEscapeEvent(),this._setResizeEvent(),g(document).off(re.FOCUSIN),g(this._element).removeClass(he),g(this._element).off(re.CLICK_DISMISS),g(this._dialog).off(re.MOUSEDOWN_DISMISS),i){var o=_.getTransitionDurationFromElement(this._element);g(this._element).one(_.TRANSITION_END,function(t){return e._hideModal(t)}).emulateTransitionEnd(o)}else this._hideModal()}}},t.dispose=function(){[window,this._element,this._dialog].forEach(function(t){return g(t).off(ee)}),g(document).off(re.FOCUSIN),g.removeData(this._element,te),this._config=null,this._element=null,this._dialog=null,this._backdrop=null,this._isShown=null,this._isBodyOverflowing=null,this._ignoreBackdropClick=null,this._isTransitioning=null,this._scrollbarWidth=null},t.handleUpdate=function(){this._adjustDialog()},t._getConfig=function(t){return t=l({},ie,t),_.typeCheckConfig($t,t,oe),t},t._showElement=function(t){var e=this,n=g(this._element).hasClass(ce);this._element.parentNode&&this._element.parentNode.nodeType===Node.ELEMENT_NODE||document.body.appendChild(this._element),this._element.style.display="block",this._element.removeAttribute("aria-hidden"),this._element.setAttribute("aria-modal",!0),this._element.scrollTop=0,n&&_.reflow(this._element),g(this._element).addClass(he),this._config.focus&&this._enforceFocus();var i=g.Event(re.SHOWN,{relatedTarget:t}),o=function(){e._config.focus&&e._element.focus(),e._isTransitioning=!1,g(e._element).trigger(i)};if(n){var r=_.getTransitionDurationFromElement(this._dialog);g(this._dialog).one(_.TRANSITION_END,o).emulateTransitionEnd(r)}else o()},t._enforceFocus=function(){var e=this;g(document).off(re.FOCUSIN).on(re.FOCUSIN,function(t){document!==t.target&&e._element!==t.target&&0===g(e._element).has(t.target).length&&e._element.focus()})},t._setEscapeEvent=function(){var e=this;this._isShown&&this._config.keyboard?g(this._element).on(re.KEYDOWN_DISMISS,function(t){27===t.which&&(t.preventDefault(),e.hide())}):this._isShown||g(this._element).off(re.KEYDOWN_DISMISS)},t._setResizeEvent=function(){var e=this;this._isShown?g(window).on(re.RESIZE,function(t){return e.handleUpdate(t)}):g(window).off(re.RESIZE)},t._hideModal=function(){var t=this;this._element.style.display="none",this._element.setAttribute("aria-hidden",!0),this._element.removeAttribute("aria-modal"),this._isTransitioning=!1,this._showBackdrop(function(){g(document.body).removeClass(le),t._resetAdjustments(),t._resetScrollbar(),g(t._element).trigger(re.HIDDEN)})},t._removeBackdrop=function(){this._backdrop&&(g(this._backdrop).remove(),this._backdrop=null)},t._showBackdrop=function(t){var e=this,n=g(this._element).hasClass(ce)?ce:"";if(this._isShown&&this._config.backdrop){if(this._backdrop=document.createElement("div"),this._backdrop.className=ae,n&&this._backdrop.classList.add(n),g(this._backdrop).appendTo(document.body),g(this._element).on(re.CLICK_DISMISS,function(t){e._ignoreBackdropClick?e._ignoreBackdropClick=!1:t.target===t.currentTarget&&("static"===e._config.backdrop?e._element.focus():e.hide())}),n&&_.reflow(this._backdrop),g(this._backdrop).addClass(he),!t)return;if(!n)return void t();var i=_.getTransitionDurationFromElement(this._backdrop);g(this._backdrop).one(_.TRANSITION_END,t).emulateTransitionEnd(i)}else if(!this._isShown&&this._backdrop){g(this._backdrop).removeClass(he);var o=function(){e._removeBackdrop(),t&&t()};if(g(this._element).hasClass(ce)){var r=_.getTransitionDurationFromElement(this._backdrop);g(this._backdrop).one(_.TRANSITION_END,o).emulateTransitionEnd(r)}else o()}else t&&t()},t._adjustDialog=function(){var t=this._element.scrollHeight>document.documentElement.clientHeight;!this._isBodyOverflowing&&t&&(this._element.style.paddingLeft=this._scrollbarWidth+"px"),this._isBodyOverflowing&&!t&&(this._element.style.paddingRight=this._scrollbarWidth+"px")},t._resetAdjustments=function(){this._element.style.paddingLeft="",this._element.style.paddingRight=""},t._checkScrollbar=function(){var t=document.body.getBoundingClientRect();this._isBodyOverflowing=t.left+t.right<window.innerWidth,this._scrollbarWidth=this._getScrollbarWidth()},t._setScrollbar=function(){var o=this;if(this._isBodyOverflowing){var t=[].slice.call(document.querySelectorAll(ge)),e=[].slice.call(document.querySelectorAll(_e));g(t).each(function(t,e){var n=e.style.paddingRight,i=g(e).css("padding-right");g(e).data("padding-right",n).css("padding-right",parseFloat(i)+o._scrollbarWidth+"px")}),g(e).each(function(t,e){var n=e.style.marginRight,i=g(e).css("margin-right");g(e).data("margin-right",n).css("margin-right",parseFloat(i)-o._scrollbarWidth+"px")});var n=document.body.style.paddingRight,i=g(document.body).css("padding-right");g(document.body).data("padding-right",n).css("padding-right",parseFloat(i)+this._scrollbarWidth+"px")}g(document.body).addClass(le)},t._resetScrollbar=function(){var t=[].slice.call(document.querySelectorAll(ge));g(t).each(function(t,e){var n=g(e).data("padding-right");g(e).removeData("padding-right"),e.style.paddingRight=n||""});var e=[].slice.call(document.querySelectorAll(""+_e));g(e).each(function(t,e){var n=g(e).data("margin-right");"undefined"!=typeof n&&g(e).css("margin-right",n).removeData("margin-right")});var n=g(document.body).data("padding-right");g(document.body).removeData("padding-right"),document.body.style.paddingRight=n||""},t._getScrollbarWidth=function(){var t=document.createElement("div");t.className=se,document.body.appendChild(t);var e=t.getBoundingClientRect().width-t.clientWidth;return document.body.removeChild(t),e},o._jQueryInterface=function(n,i){return this.each(function(){var t=g(this).data(te),e=l({},ie,g(this).data(),"object"==typeof n&&n?n:{});if(t||(t=new o(this,e),g(this).data(te,t)),"string"==typeof n){if("undefined"==typeof t[n])throw new TypeError('No method named "'+n+'"');t[n](i)}else e.show&&t.show(i)})},s(o,null,[{key:"VERSION",get:function(){return"4.2.1"}},{key:"Default",get:function(){return ie}}]),o}();g(document).on(re.CLICK_DATA_API,fe,function(t){var e,n=this,i=_.getSelectorFromElement(this);i&&(e=document.querySelector(i));var o=g(e).data(te)?"toggle":l({},g(e).data(),g(this).data());"A"!==this.tagName&&"AREA"!==this.tagName||t.preventDefault();var r=g(e).one(re.SHOW,function(t){t.isDefaultPrevented()||r.one(re.HIDDEN,function(){g(n).is(":visible")&&n.focus()})});me._jQueryInterface.call(g(e),o,this)}),g.fn[$t]=me._jQueryInterface,g.fn[$t].Constructor=me,g.fn[$t].noConflict=function(){return g.fn[$t]=ne,me._jQueryInterface};var pe="tooltip",ve="bs.tooltip",Ee="."+ve,ye=g.fn[pe],Ce="bs-tooltip",Te=new RegExp("(^|\\s)"+Ce+"\\S+","g"),Se={animation:"boolean",template:"string",title:"(string|element|function)",trigger:"string",delay:"(number|object)",html:"boolean",selector:"(string|boolean)",placement:"(string|function)",offset:"(number|string)",container:"(string|element|boolean)",fallbackPlacement:"(string|array)",boundary:"(string|element)"},be={AUTO:"auto",TOP:"top",RIGHT:"right",BOTTOM:"bottom",LEFT:"left"},Ie={animation:!0,template:'<div class="tooltip" role="tooltip"><div class="arrow"></div><div class="tooltip-inner"></div></div>',trigger:"hover focus",title:"",delay:0,html:!1,selector:!1,placement:"top",offset:0,container:!1,fallbackPlacement:"flip",boundary:"scrollParent"},De="show",we="out",Ae={HIDE:"hide"+Ee,HIDDEN:"hidden"+Ee,SHOW:"show"+Ee,SHOWN:"shown"+Ee,INSERTED:"inserted"+Ee,CLICK:"click"+Ee,FOCUSIN:"focusin"+Ee,FOCUSOUT:"focusout"+Ee,MOUSEENTER:"mouseenter"+Ee,MOUSELEAVE:"mouseleave"+Ee},Ne="fade",Oe="show",ke=".tooltip-inner",Pe=".arrow",Le="hover",je="focus",He="click",Re="manual",Ue=function(){function i(t,e){if("undefined"==typeof u)throw new TypeError("Bootstrap's tooltips require Popper.js (https://popper.js.org/)");this._isEnabled=!0,this._timeout=0,this._hoverState="",this._activeTrigger={},this._popper=null,this.element=t,this.config=this._getConfig(e),this.tip=null,this._setListeners()}var t=i.prototype;return t.enable=function(){this._isEnabled=!0},t.disable=function(){this._isEnabled=!1},t.toggleEnabled=function(){this._isEnabled=!this._isEnabled},t.toggle=function(t){if(this._isEnabled)if(t){var e=this.constructor.DATA_KEY,n=g(t.currentTarget).data(e);n||(n=new this.constructor(t.currentTarget,this._getDelegateConfig()),g(t.currentTarget).data(e,n)),n._activeTrigger.click=!n._activeTrigger.click,n._isWithActiveTrigger()?n._enter(null,n):n._leave(null,n)}else{if(g(this.getTipElement()).hasClass(Oe))return void this._leave(null,this);this._enter(null,this)}},t.dispose=function(){clearTimeout(this._timeout),g.removeData(this.element,this.constructor.DATA_KEY),g(this.element).off(this.constructor.EVENT_KEY),g(this.element).closest(".modal").off("hide.bs.modal"),this.tip&&g(this.tip).remove(),this._isEnabled=null,this._timeout=null,this._hoverState=null,(this._activeTrigger=null)!==this._popper&&this._popper.destroy(),this._popper=null,this.element=null,this.config=null,this.tip=null},t.show=function(){var e=this;if("none"===g(this.element).css("display"))throw new Error("Please use show on visible elements");var t=g.Event(this.constructor.Event.SHOW);if(this.isWithContent()&&this._isEnabled){g(this.element).trigger(t);var n=_.findShadowRoot(this.element),i=g.contains(null!==n?n:this.element.ownerDocument.documentElement,this.element);if(t.isDefaultPrevented()||!i)return;var o=this.getTipElement(),r=_.getUID(this.constructor.NAME);o.setAttribute("id",r),this.element.setAttribute("aria-describedby",r),this.setContent(),this.config.animation&&g(o).addClass(Ne);var s="function"==typeof this.config.placement?this.config.placement.call(this,o,this.element):this.config.placement,a=this._getAttachment(s);this.addAttachmentClass(a);var l=this._getContainer();g(o).data(this.constructor.DATA_KEY,this),g.contains(this.element.ownerDocument.documentElement,this.tip)||g(o).appendTo(l),g(this.element).trigger(this.constructor.Event.INSERTED),this._popper=new u(this.element,o,{placement:a,modifiers:{offset:{offset:this.config.offset},flip:{behavior:this.config.fallbackPlacement},arrow:{element:Pe},preventOverflow:{boundariesElement:this.config.boundary}},onCreate:function(t){t.originalPlacement!==t.placement&&e._handlePopperPlacementChange(t)},onUpdate:function(t){return e._handlePopperPlacementChange(t)}}),g(o).addClass(Oe),"ontouchstart"in document.documentElement&&g(document.body).children().on("mouseover",null,g.noop);var c=function(){e.config.animation&&e._fixTransition();var t=e._hoverState;e._hoverState=null,g(e.element).trigger(e.constructor.Event.SHOWN),t===we&&e._leave(null,e)};if(g(this.tip).hasClass(Ne)){var h=_.getTransitionDurationFromElement(this.tip);g(this.tip).one(_.TRANSITION_END,c).emulateTransitionEnd(h)}else c()}},t.hide=function(t){var e=this,n=this.getTipElement(),i=g.Event(this.constructor.Event.HIDE),o=function(){e._hoverState!==De&&n.parentNode&&n.parentNode.removeChild(n),e._cleanTipClass(),e.element.removeAttribute("aria-describedby"),g(e.element).trigger(e.constructor.Event.HIDDEN),null!==e._popper&&e._popper.destroy(),t&&t()};if(g(this.element).trigger(i),!i.isDefaultPrevented()){if(g(n).removeClass(Oe),"ontouchstart"in document.documentElement&&g(document.body).children().off("mouseover",null,g.noop),this._activeTrigger[He]=!1,this._activeTrigger[je]=!1,this._activeTrigger[Le]=!1,g(this.tip).hasClass(Ne)){var r=_.getTransitionDurationFromElement(n);g(n).one(_.TRANSITION_END,o).emulateTransitionEnd(r)}else o();this._hoverState=""}},t.update=function(){null!==this._popper&&this._popper.scheduleUpdate()},t.isWithContent=function(){return Boolean(this.getTitle())},t.addAttachmentClass=function(t){g(this.getTipElement()).addClass(Ce+"-"+t)},t.getTipElement=function(){return this.tip=this.tip||g(this.config.template)[0],this.tip},t.setContent=function(){var t=this.getTipElement();this.setElementContent(g(t.querySelectorAll(ke)),this.getTitle()),g(t).removeClass(Ne+" "+Oe)},t.setElementContent=function(t,e){var n=this.config.html;"object"==typeof e&&(e.nodeType||e.jquery)?n?g(e).parent().is(t)||t.empty().append(e):t.text(g(e).text()):t[n?"html":"text"](e)},t.getTitle=function(){var t=this.element.getAttribute("data-original-title");return t||(t="function"==typeof this.config.title?this.config.title.call(this.element):this.config.title),t},t._getContainer=function(){return!1===this.config.container?document.body:_.isElement(this.config.container)?g(this.config.container):g(document).find(this.config.container)},t._getAttachment=function(t){return be[t.toUpperCase()]},t._setListeners=function(){var i=this;this.config.trigger.split(" ").forEach(function(t){if("click"===t)g(i.element).on(i.constructor.Event.CLICK,i.config.selector,function(t){return i.toggle(t)});else if(t!==Re){var e=t===Le?i.constructor.Event.MOUSEENTER:i.constructor.Event.FOCUSIN,n=t===Le?i.constructor.Event.MOUSELEAVE:i.constructor.Event.FOCUSOUT;g(i.element).on(e,i.config.selector,function(t){return i._enter(t)}).on(n,i.config.selector,function(t){return i._leave(t)})}}),g(this.element).closest(".modal").on("hide.bs.modal",function(){i.element&&i.hide()}),this.config.selector?this.config=l({},this.config,{trigger:"manual",selector:""}):this._fixTitle()},t._fixTitle=function(){var t=typeof this.element.getAttribute("data-original-title");(this.element.getAttribute("title")||"string"!==t)&&(this.element.setAttribute("data-original-title",this.element.getAttribute("title")||""),this.element.setAttribute("title",""))},t._enter=function(t,e){var n=this.constructor.DATA_KEY;(e=e||g(t.currentTarget).data(n))||(e=new this.constructor(t.currentTarget,this._getDelegateConfig()),g(t.currentTarget).data(n,e)),t&&(e._activeTrigger["focusin"===t.type?je:Le]=!0),g(e.getTipElement()).hasClass(Oe)||e._hoverState===De?e._hoverState=De:(clearTimeout(e._timeout),e._hoverState=De,e.config.delay&&e.config.delay.show?e._timeout=setTimeout(function(){e._hoverState===De&&e.show()},e.config.delay.show):e.show())},t._leave=function(t,e){var n=this.constructor.DATA_KEY;(e=e||g(t.currentTarget).data(n))||(e=new this.constructor(t.currentTarget,this._getDelegateConfig()),g(t.currentTarget).data(n,e)),t&&(e._activeTrigger["focusout"===t.type?je:Le]=!1),e._isWithActiveTrigger()||(clearTimeout(e._timeout),e._hoverState=we,e.config.delay&&e.config.delay.hide?e._timeout=setTimeout(function(){e._hoverState===we&&e.hide()},e.config.delay.hide):e.hide())},t._isWithActiveTrigger=function(){for(var t in this._activeTrigger)if(this._activeTrigger[t])return!0;return!1},t._getConfig=function(t){return"number"==typeof(t=l({},this.constructor.Default,g(this.element).data(),"object"==typeof t&&t?t:{})).delay&&(t.delay={show:t.delay,hide:t.delay}),"number"==typeof t.title&&(t.title=t.title.toString()),"number"==typeof t.content&&(t.content=t.content.toString()),_.typeCheckConfig(pe,t,this.constructor.DefaultType),t},t._getDelegateConfig=function(){var t={};if(this.config)for(var e in this.config)this.constructor.Default[e]!==this.config[e]&&(t[e]=this.config[e]);return t},t._cleanTipClass=function(){var t=g(this.getTipElement()),e=t.attr("class").match(Te);null!==e&&e.length&&t.removeClass(e.join(""))},t._handlePopperPlacementChange=function(t){var e=t.instance;this.tip=e.popper,this._cleanTipClass(),this.addAttachmentClass(this._getAttachment(t.placement))},t._fixTransition=function(){var t=this.getTipElement(),e=this.config.animation;null===t.getAttribute("x-placement")&&(g(t).removeClass(Ne),this.config.animation=!1,this.hide(),this.show(),this.config.animation=e)},i._jQueryInterface=function(n){return this.each(function(){var t=g(this).data(ve),e="object"==typeof n&&n;if((t||!/dispose|hide/.test(n))&&(t||(t=new i(this,e),g(this).data(ve,t)),"string"==typeof n)){if("undefined"==typeof t[n])throw new TypeError('No method named "'+n+'"');t[n]()}})},s(i,null,[{key:"VERSION",get:function(){return"4.2.1"}},{key:"Default",get:function(){return Ie}},{key:"NAME",get:function(){return pe}},{key:"DATA_KEY",get:function(){return ve}},{key:"Event",get:function(){return Ae}},{key:"EVENT_KEY",get:function(){return Ee}},{key:"DefaultType",get:function(){return Se}}]),i}();g.fn[pe]=Ue._jQueryInterface,g.fn[pe].Constructor=Ue,g.fn[pe].noConflict=function(){return g.fn[pe]=ye,Ue._jQueryInterface};var We="popover",xe="bs.popover",Fe="."+xe,qe=g.fn[We],Me="bs-popover",Ke=new RegExp("(^|\\s)"+Me+"\\S+","g"),Qe=l({},Ue.Default,{placement:"right",trigger:"click",content:"",template:'<div class="popover" role="tooltip"><div class="arrow"></div><h3 class="popover-header"></h3><div class="popover-body"></div></div>'}),Be=l({},Ue.DefaultType,{content:"(string|element|function)"}),Ve="fade",Ye="show",Xe=".popover-header",ze=".popover-body",Ge={HIDE:"hide"+Fe,HIDDEN:"hidden"+Fe,SHOW:"show"+Fe,SHOWN:"shown"+Fe,INSERTED:"inserted"+Fe,CLICK:"click"+Fe,FOCUSIN:"focusin"+Fe,FOCUSOUT:"focusout"+Fe,MOUSEENTER:"mouseenter"+Fe,MOUSELEAVE:"mouseleave"+Fe},Je=function(t){var e,n;function i(){return t.apply(this,arguments)||this}n=t,(e=i).prototype=Object.create(n.prototype),(e.prototype.constructor=e).__proto__=n;var o=i.prototype;return o.isWithContent=function(){return this.getTitle()||this._getContent()},o.addAttachmentClass=function(t){g(this.getTipElement()).addClass(Me+"-"+t)},o.getTipElement=function(){return this.tip=this.tip||g(this.config.template)[0],this.tip},o.setContent=function(){var t=g(this.getTipElement());this.setElementContent(t.find(Xe),this.getTitle());var e=this._getContent();"function"==typeof e&&(e=e.call(this.element)),this.setElementContent(t.find(ze),e),t.removeClass(Ve+" "+Ye)},o._getContent=function(){return this.element.getAttribute("data-content")||this.config.content},o._cleanTipClass=function(){var t=g(this.getTipElement()),e=t.attr("class").match(Ke);null!==e&&0<e.length&&t.removeClass(e.join(""))},i._jQueryInterface=function(n){return this.each(function(){var t=g(this).data(xe),e="object"==typeof n?n:null;if((t||!/dispose|hide/.test(n))&&(t||(t=new i(this,e),g(this).data(xe,t)),"string"==typeof n)){if("undefined"==typeof t[n])throw new TypeError('No method named "'+n+'"');t[n]()}})},s(i,null,[{key:"VERSION",get:function(){return"4.2.1"}},{key:"Default",get:function(){return Qe}},{key:"NAME",get:function(){return We}},{key:"DATA_KEY",get:function(){return xe}},{key:"Event",get:function(){return Ge}},{key:"EVENT_KEY",get:function(){return Fe}},{key:"DefaultType",get:function(){return Be}}]),i}(Ue);g.fn[We]=Je._jQueryInterface,g.fn[We].Constructor=Je,g.fn[We].noConflict=function(){return g.fn[We]=qe,Je._jQueryInterface};var Ze="scrollspy",$e="bs.scrollspy",tn="."+$e,en=g.fn[Ze],nn={offset:10,method:"auto",target:""},on={offset:"number",method:"string",target:"(string|element)"},rn={ACTIVATE:"activate"+tn,SCROLL:"scroll"+tn,LOAD_DATA_API:"load"+tn+".data-api"},sn="dropdown-item",an="active",ln='[data-spy="scroll"]',cn=".nav, .list-group",hn=".nav-link",un=".nav-item",fn=".list-group-item",dn=".dropdown",gn=".dropdown-item",_n=".dropdown-toggle",mn="offset",pn="position",vn=function(){function n(t,e){var n=this;this._element=t,this._scrollElement="BODY"===t.tagName?window:t,this._config=this._getConfig(e),this._selector=this._config.target+" "+hn+","+this._config.target+" "+fn+","+this._config.target+" "+gn,this._offsets=[],this._targets=[],this._activeTarget=null,this._scrollHeight=0,g(this._scrollElement).on(rn.SCROLL,function(t){return n._process(t)}),this.refresh(),this._process()}var t=n.prototype;return t.refresh=function(){var e=this,t=this._scrollElement===this._scrollElement.window?mn:pn,o="auto"===this._config.method?t:this._config.method,r=o===pn?this._getScrollTop():0;this._offsets=[],this._targets=[],this._scrollHeight=this._getScrollHeight(),[].slice.call(document.querySelectorAll(this._selector)).map(function(t){var e,n=_.getSelectorFromElement(t);if(n&&(e=document.querySelector(n)),e){var i=e.getBoundingClientRect();if(i.width||i.height)return[g(e)[o]().top+r,n]}return null}).filter(function(t){return t}).sort(function(t,e){return t[0]-e[0]}).forEach(function(t){e._offsets.push(t[0]),e._targets.push(t[1])})},t.dispose=function(){g.removeData(this._element,$e),g(this._scrollElement).off(tn),this._element=null,this._scrollElement=null,this._config=null,this._selector=null,this._offsets=null,this._targets=null,this._activeTarget=null,this._scrollHeight=null},t._getConfig=function(t){if("string"!=typeof(t=l({},nn,"object"==typeof t&&t?t:{})).target){var e=g(t.target).attr("id");e||(e=_.getUID(Ze),g(t.target).attr("id",e)),t.target="#"+e}return _.typeCheckConfig(Ze,t,on),t},t._getScrollTop=function(){return this._scrollElement===window?this._scrollElement.pageYOffset:this._scrollElement.scrollTop},t._getScrollHeight=function(){return this._scrollElement.scrollHeight||Math.max(document.body.scrollHeight,document.documentElement.scrollHeight)},t._getOffsetHeight=function(){return this._scrollElement===window?window.innerHeight:this._scrollElement.getBoundingClientRect().height},t._process=function(){var t=this._getScrollTop()+this._config.offset,e=this._getScrollHeight(),n=this._config.offset+e-this._getOffsetHeight();if(this._scrollHeight!==e&&this.refresh(),n<=t){var i=this._targets[this._targets.length-1];this._activeTarget!==i&&this._activate(i)}else{if(this._activeTarget&&t<this._offsets[0]&&0<this._offsets[0])return this._activeTarget=null,void this._clear();for(var o=this._offsets.length;o--;){this._activeTarget!==this._targets[o]&&t>=this._offsets[o]&&("undefined"==typeof this._offsets[o+1]||t<this._offsets[o+1])&&this._activate(this._targets[o])}}},t._activate=function(e){this._activeTarget=e,this._clear();var t=this._selector.split(",").map(function(t){return t+'[data-target="'+e+'"],'+t+'[href="'+e+'"]'}),n=g([].slice.call(document.querySelectorAll(t.join(","))));n.hasClass(sn)?(n.closest(dn).find(_n).addClass(an),n.addClass(an)):(n.addClass(an),n.parents(cn).prev(hn+", "+fn).addClass(an),n.parents(cn).prev(un).children(hn).addClass(an)),g(this._scrollElement).trigger(rn.ACTIVATE,{relatedTarget:e})},t._clear=function(){[].slice.call(document.querySelectorAll(this._selector)).filter(function(t){return t.classList.contains(an)}).forEach(function(t){return t.classList.remove(an)})},n._jQueryInterface=function(e){return this.each(function(){var t=g(this).data($e);if(t||(t=new n(this,"object"==typeof e&&e),g(this).data($e,t)),"string"==typeof e){if("undefined"==typeof t[e])throw new TypeError('No method named "'+e+'"');t[e]()}})},s(n,null,[{key:"VERSION",get:function(){return"4.2.1"}},{key:"Default",get:function(){return nn}}]),n}();g(window).on(rn.LOAD_DATA_API,function(){for(var t=[].slice.call(document.querySelectorAll(ln)),e=t.length;e--;){var n=g(t[e]);vn._jQueryInterface.call(n,n.data())}}),g.fn[Ze]=vn._jQueryInterface,g.fn[Ze].Constructor=vn,g.fn[Ze].noConflict=function(){return g.fn[Ze]=en,vn._jQueryInterface};var En="bs.tab",yn="."+En,Cn=g.fn.tab,Tn={HIDE:"hide"+yn,HIDDEN:"hidden"+yn,SHOW:"show"+yn,SHOWN:"shown"+yn,CLICK_DATA_API:"click"+yn+".data-api"},Sn="dropdown-menu",bn="active",In="disabled",Dn="fade",wn="show",An=".dropdown",Nn=".nav, .list-group",On=".active",kn="> li > .active",Pn='[data-toggle="tab"], [data-toggle="pill"], [data-toggle="list"]',Ln=".dropdown-toggle",jn="> .dropdown-menu .active",Hn=function(){function i(t){this._element=t}var t=i.prototype;return t.show=function(){var n=this;if(!(this._element.parentNode&&this._element.parentNode.nodeType===Node.ELEMENT_NODE&&g(this._element).hasClass(bn)||g(this._element).hasClass(In))){var t,i,e=g(this._element).closest(Nn)[0],o=_.getSelectorFromElement(this._element);if(e){var r="UL"===e.nodeName||"OL"===e.nodeName?kn:On;i=(i=g.makeArray(g(e).find(r)))[i.length-1]}var s=g.Event(Tn.HIDE,{relatedTarget:this._element}),a=g.Event(Tn.SHOW,{relatedTarget:i});if(i&&g(i).trigger(s),g(this._element).trigger(a),!a.isDefaultPrevented()&&!s.isDefaultPrevented()){o&&(t=document.querySelector(o)),this._activate(this._element,e);var l=function(){var t=g.Event(Tn.HIDDEN,{relatedTarget:n._element}),e=g.Event(Tn.SHOWN,{relatedTarget:i});g(i).trigger(t),g(n._element).trigger(e)};t?this._activate(t,t.parentNode,l):l()}}},t.dispose=function(){g.removeData(this._element,En),this._element=null},t._activate=function(t,e,n){var i=this,o=(!e||"UL"!==e.nodeName&&"OL"!==e.nodeName?g(e).children(On):g(e).find(kn))[0],r=n&&o&&g(o).hasClass(Dn),s=function(){return i._transitionComplete(t,o,n)};if(o&&r){var a=_.getTransitionDurationFromElement(o);g(o).removeClass(wn).one(_.TRANSITION_END,s).emulateTransitionEnd(a)}else s()},t._transitionComplete=function(t,e,n){if(e){g(e).removeClass(bn);var i=g(e.parentNode).find(jn)[0];i&&g(i).removeClass(bn),"tab"===e.getAttribute("role")&&e.setAttribute("aria-selected",!1)}if(g(t).addClass(bn),"tab"===t.getAttribute("role")&&t.setAttribute("aria-selected",!0),_.reflow(t),g(t).addClass(wn),t.parentNode&&g(t.parentNode).hasClass(Sn)){var o=g(t).closest(An)[0];if(o){var r=[].slice.call(o.querySelectorAll(Ln));g(r).addClass(bn)}t.setAttribute("aria-expanded",!0)}n&&n()},i._jQueryInterface=function(n){return this.each(function(){var t=g(this),e=t.data(En);if(e||(e=new i(this),t.data(En,e)),"string"==typeof n){if("undefined"==typeof e[n])throw new TypeError('No method named "'+n+'"');e[n]()}})},s(i,null,[{key:"VERSION",get:function(){return"4.2.1"}}]),i}();g(document).on(Tn.CLICK_DATA_API,Pn,function(t){t.preventDefault(),Hn._jQueryInterface.call(g(this),"show")}),g.fn.tab=Hn._jQueryInterface,g.fn.tab.Constructor=Hn,g.fn.tab.noConflict=function(){return g.fn.tab=Cn,Hn._jQueryInterface};var Rn="toast",Un="bs.toast",Wn="."+Un,xn=g.fn[Rn],Fn={CLICK_DISMISS:"click.dismiss"+Wn,HIDE:"hide"+Wn,HIDDEN:"hidden"+Wn,SHOW:"show"+Wn,SHOWN:"shown"+Wn},qn="fade",Mn="hide",Kn="show",Qn="showing",Bn={animation:"boolean",autohide:"boolean",delay:"number"},Vn={animation:!0,autohide:!0,delay:500},Yn='[data-dismiss="toast"]',Xn=function(){function i(t,e){this._element=t,this._config=this._getConfig(e),this._timeout=null,this._setListeners()}var t=i.prototype;return t.show=function(){var t=this;g(this._element).trigger(Fn.SHOW),this._config.animation&&this._element.classList.add(qn);var e=function(){t._element.classList.remove(Qn),t._element.classList.add(Kn),g(t._element).trigger(Fn.SHOWN),t._config.autohide&&t.hide()};if(this._element.classList.remove(Mn),this._element.classList.add(Qn),this._config.animation){var n=_.getTransitionDurationFromElement(this._element);g(this._element).one(_.TRANSITION_END,e).emulateTransitionEnd(n)}else e()},t.hide=function(t){var e=this;this._element.classList.contains(Kn)&&(g(this._element).trigger(Fn.HIDE),t?this._close():this._timeout=setTimeout(function(){e._close()},this._config.delay))},t.dispose=function(){clearTimeout(this._timeout),this._timeout=null,this._element.classList.contains(Kn)&&this._element.classList.remove(Kn),g(this._element).off(Fn.CLICK_DISMISS),g.removeData(this._element,Un),this._element=null,this._config=null},t._getConfig=function(t){return t=l({},Vn,g(this._element).data(),"object"==typeof t&&t?t:{}),_.typeCheckConfig(Rn,t,this.constructor.DefaultType),t},t._setListeners=function(){var t=this;g(this._element).on(Fn.CLICK_DISMISS,Yn,function(){return t.hide(!0)})},t._close=function(){var t=this,e=function(){t._element.classList.add(Mn),g(t._element).trigger(Fn.HIDDEN)};if(this._element.classList.remove(Kn),this._config.animation){var n=_.getTransitionDurationFromElement(this._element);g(this._element).one(_.TRANSITION_END,e).emulateTransitionEnd(n)}else e()},i._jQueryInterface=function(n){return this.each(function(){var t=g(this),e=t.data(Un);if(e||(e=new i(this,"object"==typeof n&&n),t.data(Un,e)),"string"==typeof n){if("undefined"==typeof e[n])throw new TypeError('No method named "'+n+'"');e[n](this)}})},s(i,null,[{key:"VERSION",get:function(){return"4.2.1"}},{key:"DefaultType",get:function(){return Bn}}]),i}();g.fn[Rn]=Xn._jQueryInterface,g.fn[Rn].Constructor=Xn,g.fn[Rn].noConflict=function(){return g.fn[Rn]=xn,Xn._jQueryInterface},function(){if("undefined"==typeof g)throw new TypeError("Bootstrap's JavaScript requires jQuery. jQuery must be included before Bootstrap's JavaScript.");var t=g.fn.jquery.split(" ")[0].split(".");if(t[0]<2&&t[1]<9||1===t[0]&&9===t[1]&&t[2]<1||4<=t[0])throw new Error("Bootstrap's JavaScript requires at least jQuery v1.9.1 but less than v4.0.0")}(),t.Util=_,t.Alert=p,t.Button=P,t.Carousel=lt,t.Collapse=bt,t.Dropdown=Zt,t.Modal=me,t.Popover=Je,t.Scrollspy=vn,t.Tab=Hn,t.Toast=Xn,t.Tooltip=Ue,Object.defineProperty(t,"__esModule",{value:!0})});
//# sourceMappingURL=bootstrap.min.js.map
